A VLBI Calibrator Grid at 600MHz for Fast Radio Transient Localizations with CHIME/FRB Outriggers

The Canadian Hydrogen Intensity Mapping Experiment Fast Radio Burst (CHIME/FRB) Project has a new VLBI Outrigger at the Green Bank Observatory (GBO), which forms a 3300km baseline with CHIME operating at 400-800MHz. Using 100ms long full-array baseband "snapshots" collected commensally during FRB and pulsar triggers, we perform a shallow, wide-area VLBI survey covering a significant fraction of the Northern sky targeted at the positions of compact sources from the Radio Fundamental Catalog. In addition, our survey contains calibrators detected from two 1s long trial baseband snapshots for a deeper survey with CHIME and GBO. In this paper, we present the largest catalog of compact calibrators suitable for 30-milliarcsecond-scale VLBI observations at sub-GHz frequencies to date. Our catalog consists of 200 total calibrators in the Northern Hemisphere that are compact on 30-milliarcsecond scales with fluxes above 100mJy. This calibrator grid will enable the precise localization of hundreds of FRBs a year with CHIME/FRB-Outriggers.

==> plot_scripts/PSR_Sky_Dist.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "b58cf664",
   "metadata": {},
   "source": [
    "## Import Statements"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "f01228fa",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import csv\n",
    "import pandas as pd\n",
    "import pylab \n",
    "import matplotlib.pyplot as plt\n",
    "from astropy.coordinates import SkyCoord\n",
    "from astropy import units as u\n",
    "from matplotlib.patches import Patch\n",
    "from matplotlib.lines import Line2D\n",
    "plt.rcParams[\"font.family\"] = \"Times New Roman\"\n",
    "\n",
    "# NOTE: you also need to have the beam model set up on your computer so you can directly import it "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "speaking-subdivision",
   "metadata": {},
   "outputs": [],
   "source": [
    "# csv file columns\n",
    "col_list = ['psrName', 'RA_EF','Dec _EF']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "virgin-monitoring",
   "metadata": {},
   "outputs": [],
   "source": [
    "# reading in the csv file\n",
    "df = pd.read_csv(\"/Users/curtina/Documents/McGill/CHIME/Outriggers/PSR_Sky_Dist/VLBA_PSR_RA_DEC.csv\",usecols=col_list)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "hourly-reading",
   "metadata": {},
   "source": [
    "# Sky Distribution"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "failing-lindsay",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 3000x1000 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plotting psr in ra, dec space\n",
    "# only plotting PSR which have been localized, plus those by Adam Deller plus the handful we added to fill in space\n",
    "plt.rcParams.update({'font.size': 30})\n",
    "fig, ax = plt.subplots()\n",
    "plt.xlabel(\"RA (deg)\")\n",
    "plt.ylabel(\"DEC (deg)\")\n",
    "plt.xlim(0,360)\n",
    "fig.set_size_inches(30, 10)\n",
    "# iterating through each pulsar in CSV\n",
    "for index, row in df.iterrows():\n",
    "    ra_i = row['RA_EF']\n",
    "    dec_i = row['Dec _EF']\n",
    "    coord = SkyCoord(ra_i,dec_i, unit=(u.hourangle, u.deg))\n",
    "    ra = coord.ra.degree\n",
    "    dec = coord.dec.degree\n",
    "    # calculating time within FoV in both upper and lower transits\n",
    "    before_min_up, after_min_up = get_transit_duration(dec, 'U')\n",
    "    before_min_low, after_min_low = get_transit_duration(dec, 'L')\n",
    "    before_deg_up = ra - before_min_up/1440*360\n",
    "    after_deg_up =  ra + after_min_up/1440*360\n",
    "    if before_min_low > 0:\n",
    "        if ra > 180:\n",
    "            ra_low = ra - 180\n",
    "            before_deg_low = ra_low - before_min_low/1440*360\n",
    "            after_deg_low = ra_low + after_min_low/1440*360\n",
    "        else:\n",
    "            ra_low = ra + 180\n",
    "            before_deg_low = ra_low - before_min_low/1440*360\n",
    "            after_deg_low = ra_low + after_min_low/1440*360\n",
    "    else:\n",
    "        before_deg_low = 0\n",
    "        after_deg_low = 0\n",
    "    \n",
    "    # not plotting PSR which we haven't localized, but plotting those which\n",
    "    # Adam Deller found\n",
    "    if (row['psrName'] in psr_no_vlba and row['psrName'] not in deller_psr):\n",
    "        continue\n",
    "    else:\n",
    "        ax.axvspan(before_deg_up, after_deg_up, alpha=0.4, color='grey')\n",
    "        ax.axvspan(before_deg_low, after_deg_low, alpha=0.4, color='grey')\n",
    "        plt.plot(ra,dec, \"ok\", markersize = 14)\n",
    "        if before_min_low > 0:\n",
    "            plt.plot(ra_low,dec, \"ok\", markersize = 14, mfc='none')\n",
    "\n",
    "    \n",
    "# four pulsars that we manually added to VLBA observations\n",
    "ras = [40.646, 40.75, 218.498, 349.5]\n",
    "decs = [62.9, 60.45, 72.9, 21.63]\n",
    "\n",
    "for idx in range(len(ras)):\n",
    "    ra = ras[idx]\n",
    "    dec = decs[idx]\n",
    "    # calculating time within FoV in both upper and lower transits\n",
    "    before_min_up, after_min_up = get_transit_duration(dec, 'U')\n",
    "    before_min_low, after_min_low = get_transit_duration(dec, 'L')\n",
    "    before_deg_up = ra - before_min_up/1440*360\n",
    "    after_deg_up =  ra + after_min_up/1440*360\n",
    "    if before_min_low > 0:\n",
    "        if ra > 180:\n",
    "            ra_low = ra - 180\n",
    "            before_deg_low = ra_low - before_min_low/1440*360\n",
    "            after_deg_low = ra_low + after_min_low/1440*360\n",
    "        else:\n",
    "            ra_low = ra + 180\n",
    "            before_deg_low = ra_low - before_min_low/1440*360\n",
    "            after_deg_low = ra_low + after_min_low/1440*360\n",
    "    else:\n",
    "        before_deg_low = 0\n",
    "        after_deg_low = 0\n",
    "    \n",
    "    ax.axvspan(before_deg_up, after_deg_up, alpha=0.4, color='grey')\n",
    "    ax.axvspan(before_deg_low, after_deg_low, alpha=0.4, color='grey')\n",
    "    plt.plot(ra,dec, \"ok\", markersize = 14)\n",
    "    if before_min_low > 0:\n",
    "        plt.plot(ra_low,dec, \"ok\", markersize = 14, mfc='none')\n",
    "\n",
    "\n",
    "legend_elements = [Line2D([0], [0], marker='o', color='w', label='Upper transit',\n",
    "                          markerfacecolor='k', markersize=14),\n",
    "                   Line2D([0], [0], marker='o', color='w', label='Lower transit',\n",
    "                          markerfacecolor='none', markersize=14, markeredgecolor = 'k'),\n",
    "                   Patch(facecolor='red', alpha = 0.4, edgecolor='r',\n",
    "                         label='Sky Coverage')]\n",
    "\n",
    "#plt.legend(handles=legend_elements, loc=(1.01,.5))\n",
    "plt.savefig('psr_sky_dist.png', dpi=200, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a5c3af02",
   "metadata": {},
   "source": [
    "## Some defined functions and arrays that are needed"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "common-glory",
   "metadata": {},
   "outputs": [],
   "source": [
    "import datetime as dt\n",
    "import ephem\n",
    "import pytz\n",
    "import astropy.units as u\n",
    "import numpy as np\n",
    "def get_transit_duration(dec, transit = 'U'):\n",
    "    \"\"\"Return duration source is observable for before and after transit at meridian.\n",
    "    \n",
    "    Parameters\n",
    "    ----------\n",
    "    decjd : float\n",
    "        Declination, in degrees.\n",
    "    transit : str\n",
    "        'U' for upper and 'L' is lower\n",
    "    Returns\n",
    "    -------\n",
    "    before_t_mins : float\n",
    "        Time source is observable before transit at meridian\n",
    "    after_t_mins : float\n",
    "        Time source is observable after transit at meridian\n",
    "    \"\"\"\n",
    "    ew_beam_width = 0.32044866 #deg.\n",
    "    before_ext = 1.5 * ew_beam_width\n",
    "    after_ext = 2.5 * ew_beam_width\n",
    "    # 1440 minutes per day\n",
    "    # 1.5 beam widths before at meridian and 2.5 after since transit is in first column\n",
    "    before_t_mins = 1440. * (before_ext / np.cos(np.deg2rad(dec))) / 360.\n",
    "    after_t_mins = 1440. * (after_ext / np.cos(np.deg2rad(dec))) / 360.\n",
    "    \n",
    "    #Accounting for singularity at dec = 90.\n",
    "    before_max = (1.5/4.) * 0.5 * 1440\n",
    "    after_max = (2.5/4.) * 0.5 * 1440\n",
    "    if before_t_mins > before_max:\n",
    "        before_t_mins = before_max\n",
    "    if after_t_mins > after_max:\n",
    "        after_t_mins = after_max\n",
    "    \n",
    "    if transit == 'U':\n",
    "        return before_t_mins, after_t_mins\n",
    "    elif transit == 'L':\n",
    "        if dec < 70:\n",
    "            return 0, 0\n",
    "        else:\n",
    "            return after_t_mins, before_t_mins #source enters the beam from the west"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "finished-treaty",
   "metadata": {},
   "source": [
    "# UNLOCALIZED, DELLER, MSP, AND BINARY PSR"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "sticky-distinction",
   "metadata": {},
   "outputs": [],
   "source": [
    "# pulsars which we stopped observing with the VLBA (either couldn't localize or Deller PSR)\n",
    "psr_no_vlba = [\n",
    "\"B0037+56\",\n",
    "\"B0154+61\",\n",
    "\"B1508+55\",\n",
    "\"B2303+30\",\n",
    "\"B2351+61\",\n",
    "\"J0407+1607\",\n",
    "\"J0125+62\",\n",
    "\"B0823+26\",\n",
    "\"B0329+54\",\n",
    "\"B0353+52\",\n",
    "\"J1022+1001\",\n",
    "\"B1133+16\",\n",
    "\"B1322+83\",\n",
    "\"B2148+52\",\n",
    "\"J2241+6941\",\n",
    "\"B1957+20\",\n",
    "\"B2053+21\",\n",
    "\"B2110+27\",\n",
    "\"B2210+29\",\n",
    "\"J1710+4923\",\n",
    "\"B1753+52\",\n",
    "\"B1839+56\",\n",
    "\"J0032+6946\",\n",
    "\"J1810+1744\",\n",
    "\"J1706+59\",\n",
    "]\n",
    "\n",
    "# pulsars that were localized by Adam Deller, so we are including all of them (even if)\n",
    "# we couldn't localize them\n",
    "deller_psr = ['B0037+56',\n",
    "'B0105+65',\n",
    "'B0154+61',\n",
    "'B0320+39',\n",
    "'B0329+54',\n",
    "'B0353+52',\n",
    "'B0823+26',\n",
    "'J1022+1001',\n",
    "'B1133+16',\n",
    "'B1322+83',\n",
    "'B1530+27',\n",
    "'B1753+52',\n",
    "'B1839+56'    \n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "fabulous-moment",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(4.080711758640706, 6.801186264401177)"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "get_transit_duration(61.89, transit = 'U')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "046c865e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "5.395724047175135\n"
     ]
    }
   ],
   "source": [
    "dec = 65.16\n",
    "before_ext = 17\n",
    "after_ext = 17\n",
    "# 1440 minutes per day\n",
    "# 1.5 beam widths before at meridian and 2.5 after since transit is in first column\n",
    "before_t_mins = 1440. * (before_ext / np.cos(np.deg2rad(dec))) / 360.\n",
    "after_t_mins = 1440. * (after_ext / np.cos(np.deg2rad(dec))) / 360.\n",
    "\n",
    "print((before_t_mins + after_t_mins)/60)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "171ff24f",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> plot_scripts/archival_p_band_compilation.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "afcb735e",
   "metadata": {},
   "outputs": [],
   "source": [
    "from astropy.coordinates import SkyCoord\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from pandas import read_csv\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "3ed6331a",
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib notebook"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "828af5a4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>classification</th>\n",
       "      <th>reference</th>\n",
       "      <th>alt_names</th>\n",
       "      <th>position note</th>\n",
       "      <th>redshift</th>\n",
       "      <th>ra_hms</th>\n",
       "      <th>dec_dms</th>\n",
       "      <th>ra_decimal</th>\n",
       "      <th>dec_decimal</th>\n",
       "      <th>central_freq</th>\n",
       "      <th>resolution_megalambda</th>\n",
       "      <th>imaged?</th>\n",
       "      <th>peak_flux_jy</th>\n",
       "      <th>total_flux_jy</th>\n",
       "      <th>flux_percent_err</th>\n",
       "      <th>source</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>name</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>J0108+0135</th>\n",
       "      <td>blazar</td>\n",
       "      <td>clark1975</td>\n",
       "      <td>PKS 0106+01; 4C 01.02</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>01h08m38.77110544s</td>\n",
       "      <td>+01d35'00.3171844\"</td>\n",
       "      <td>17.161546</td>\n",
       "      <td>1.583421</td>\n",
       "      <td>111</td>\n",
       "      <td>0.944055</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.100</td>\n",
       "      <td>NaN</td>\n",
       "      <td>C</td>\n",
       "      <td>Y</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>J013741.2+330935</th>\n",
       "      <td>NaN</td>\n",
       "      <td>clark1975</td>\n",
       "      <td>3C 48</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>01 37 41.29954456</td>\n",
       "      <td>33 09 35.1341660</td>\n",
       "      <td>24.422081</td>\n",
       "      <td>33.159759</td>\n",
       "      <td>74</td>\n",
       "      <td>0.629370</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.600</td>\n",
       "      <td>NaN</td>\n",
       "      <td>A</td>\n",
       "      <td>Y</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>NaN</th>\n",
       "      <td>NaN</td>\n",
       "      <td>clark1975</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>111</td>\n",
       "      <td>0.944055</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.600</td>\n",
       "      <td>NaN</td>\n",
       "      <td>A</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>NaN</th>\n",
       "      <td>NaN</td>\n",
       "      <td>clark1975</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>196</td>\n",
       "      <td>1.666980</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.800</td>\n",
       "      <td>NaN</td>\n",
       "      <td>B</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>J0119+3210</th>\n",
       "      <td>NaN</td>\n",
       "      <td>clark1975</td>\n",
       "      <td>OC328; 4C 31.04; PKS 0116+31; RFC J0119+3210</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>01h19m35.00087601s</td>\n",
       "      <td>+32d10'50.0619670\"</td>\n",
       "      <td>19.895837</td>\n",
       "      <td>32.180573</td>\n",
       "      <td>111</td>\n",
       "      <td>0.944055</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.200</td>\n",
       "      <td>NaN</td>\n",
       "      <td>E</td>\n",
       "      <td>Y</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>NVSS J022801+370336</th>\n",
       "      <td>radio source</td>\n",
       "      <td>lenc2008</td>\n",
       "      <td>WN B0224.9+3650</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>02h28m01.68s</td>\n",
       "      <td>+37d03m36.3s</td>\n",
       "      <td>37.007000</td>\n",
       "      <td>37.060083</td>\n",
       "      <td>324</td>\n",
       "      <td>0.500000</td>\n",
       "      <td>Y</td>\n",
       "      <td>1.409</td>\n",
       "      <td>1.455</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>NVSS J022813+371258</th>\n",
       "      <td>radio source</td>\n",
       "      <td>lenc2008</td>\n",
       "      <td>WN B0225.1+3659</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>02h28m13.67s</td>\n",
       "      <td>+37d12m57.1s</td>\n",
       "      <td>37.056958</td>\n",
       "      <td>37.215861</td>\n",
       "      <td>324</td>\n",
       "      <td>0.500000</td>\n",
       "      <td>Y</td>\n",
       "      <td>1.566</td>\n",
       "      <td>1.519</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>NVSS J021518+361755</th>\n",
       "      <td>radio source</td>\n",
       "      <td>lenc2008</td>\n",
       "      <td>WN B0212.2+3604</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>02h15m18.14s</td>\n",
       "      <td>+36d17m57.2s</td>\n",
       "      <td>33.825583</td>\n",
       "      <td>36.299222</td>\n",
       "      <td>324</td>\n",
       "      <td>0.750000</td>\n",
       "      <td>Y</td>\n",
       "      <td>1.278</td>\n",
       "      <td>1.303</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>NVSS J020938+354750</th>\n",
       "      <td>galaxy</td>\n",
       "      <td>lenc2008</td>\n",
       "      <td>WN B0206.6+3533</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>02h09m38.91s</td>\n",
       "      <td>+35d47m48.9s</td>\n",
       "      <td>32.412125</td>\n",
       "      <td>35.796917</td>\n",
       "      <td>324</td>\n",
       "      <td>0.500000</td>\n",
       "      <td>Y</td>\n",
       "      <td>4.259</td>\n",
       "      <td>5.519</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>J1459+7140</th>\n",
       "      <td>galaxy</td>\n",
       "      <td>chuprikov1999</td>\n",
       "      <td>3C 309.1</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>14h59m07.583919s</td>\n",
       "      <td>+71d40m19.86664s</td>\n",
       "      <td>224.781600</td>\n",
       "      <td>71.672185</td>\n",
       "      <td>327</td>\n",
       "      <td>3.000000</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>106 rows × 16 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "                    classification      reference  \\\n",
       "name                                                \n",
       "J0108+0135                  blazar      clark1975   \n",
       "J013741.2+330935               NaN      clark1975   \n",
       "NaN                            NaN      clark1975   \n",
       "NaN                            NaN      clark1975   \n",
       "J0119+3210                     NaN      clark1975   \n",
       "...                            ...            ...   \n",
       "NVSS J022801+370336   radio source       lenc2008   \n",
       "NVSS J022813+371258   radio source       lenc2008   \n",
       "NVSS J021518+361755   radio source       lenc2008   \n",
       "NVSS J020938+354750         galaxy       lenc2008   \n",
       "J1459+7140                  galaxy  chuprikov1999   \n",
       "\n",
       "                                                        alt_names  \\\n",
       "name                                                                \n",
       "J0108+0135                                  PKS 0106+01; 4C 01.02   \n",
       "J013741.2+330935                                            3C 48   \n",
       "NaN                                                           NaN   \n",
       "NaN                                                           NaN   \n",
       "J0119+3210           OC328; 4C 31.04; PKS 0116+31; RFC J0119+3210   \n",
       "...                                                           ...   \n",
       "NVSS J022801+370336                               WN B0224.9+3650   \n",
       "NVSS J022813+371258                               WN B0225.1+3659   \n",
       "NVSS J021518+361755                               WN B0212.2+3604   \n",
       "NVSS J020938+354750                              WN B0206.6+3533    \n",
       "J1459+7140                                               3C 309.1   \n",
       "\n",
       "                    position note redshift              ra_hms  \\\n",
       "name                                                             \n",
       "J0108+0135                    NaN      NaN  01h08m38.77110544s   \n",
       "J013741.2+330935              NaN      NaN   01 37 41.29954456   \n",
       "NaN                           NaN      NaN                 NaN   \n",
       "NaN                           NaN      NaN                 NaN   \n",
       "J0119+3210                    NaN      NaN  01h19m35.00087601s   \n",
       "...                           ...      ...                 ...   \n",
       "NVSS J022801+370336           NaN      NaN        02h28m01.68s   \n",
       "NVSS J022813+371258           NaN      NaN        02h28m13.67s   \n",
       "NVSS J021518+361755           NaN      NaN        02h15m18.14s   \n",
       "NVSS J020938+354750           NaN      NaN        02h09m38.91s   \n",
       "J1459+7140                    NaN      NaN    14h59m07.583919s   \n",
       "\n",
       "                                dec_dms  ra_decimal  dec_decimal  \\\n",
       "name                                                               \n",
       "J0108+0135           +01d35'00.3171844\"   17.161546     1.583421   \n",
       "J013741.2+330935       33 09 35.1341660   24.422081    33.159759   \n",
       "NaN                                 NaN         NaN          NaN   \n",
       "NaN                                 NaN         NaN          NaN   \n",
       "J0119+3210           +32d10'50.0619670\"   19.895837    32.180573   \n",
       "...                                 ...         ...          ...   \n",
       "NVSS J022801+370336        +37d03m36.3s   37.007000    37.060083   \n",
       "NVSS J022813+371258        +37d12m57.1s   37.056958    37.215861   \n",
       "NVSS J021518+361755        +36d17m57.2s   33.825583    36.299222   \n",
       "NVSS J020938+354750        +35d47m48.9s   32.412125    35.796917   \n",
       "J1459+7140             +71d40m19.86664s  224.781600    71.672185   \n",
       "\n",
       "                     central_freq  resolution_megalambda imaged?  \\\n",
       "name                                                               \n",
       "J0108+0135                    111               0.944055     NaN   \n",
       "J013741.2+330935               74               0.629370     NaN   \n",
       "NaN                           111               0.944055     NaN   \n",
       "NaN                           196               1.666980     NaN   \n",
       "J0119+3210                    111               0.944055     NaN   \n",
       "...                           ...                    ...     ...   \n",
       "NVSS J022801+370336           324               0.500000       Y   \n",
       "NVSS J022813+371258           324               0.500000       Y   \n",
       "NVSS J021518+361755           324               0.750000       Y   \n",
       "NVSS J020938+354750           324               0.500000       Y   \n",
       "J1459+7140                    327               3.000000     NaN   \n",
       "\n",
       "                     peak_flux_jy  total_flux_jy flux_percent_err source  \n",
       "name                                                                      \n",
       "J0108+0135                  1.100            NaN                C      Y  \n",
       "J013741.2+330935            2.600            NaN                A      Y  \n",
       "NaN                         1.600            NaN                A    NaN  \n",
       "NaN                         0.800            NaN                B    NaN  \n",
       "J0119+3210                  1.200            NaN                E      Y  \n",
       "...                           ...            ...              ...    ...  \n",
       "NVSS J022801+370336         1.409          1.455              NaN    NaN  \n",
       "NVSS J022813+371258         1.566          1.519              NaN    NaN  \n",
       "NVSS J021518+361755         1.278          1.303              NaN    NaN  \n",
       "NVSS J020938+354750         4.259          5.519              NaN    NaN  \n",
       "J1459+7140                    NaN            NaN              NaN    NaN  \n",
       "\n",
       "[106 rows x 16 columns]"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "cc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "804d2ecd",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Index([         'J0108+0135',    'J013741.2+330935',                   nan,\n",
       "                         nan,          'J0119+3210',                   nan,\n",
       "       'NVSS J014109+135328',                   nan,          'J0204+1514',\n",
       "                         nan,\n",
       "       ...\n",
       "          'J022105.4+355613', 'NVSS J021735+351722',          'J0220+3241',\n",
       "       'NVSS J021828+354958', 'NVSS J021458+350638', 'NVSS J022801+370336',\n",
       "       'NVSS J022813+371258', 'NVSS J021518+361755', 'NVSS J020938+354750',\n",
       "                'J1459+7140'],\n",
       "      dtype='object', name='name', length=106)"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "cc.index"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "5bae2ff0",
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "application/javascript": [
       "/* Put everything inside the global mpl namespace */\n",
       "/* global mpl */\n",
       "window.mpl = {};\n",
       "\n",
       "mpl.get_websocket_type = function () {\n",
       "    if (typeof WebSocket !== 'undefined') {\n",
       "        return WebSocket;\n",
       "    } else if (typeof MozWebSocket !== 'undefined') {\n",
       "        return MozWebSocket;\n",
       "    } else {\n",
       "        alert(\n",
       "            'Your browser does not have WebSocket support. ' +\n",
       "                'Please try Chrome, Safari or Firefox ≥ 6. ' +\n",
       "                'Firefox 4 and 5 are also supported but you ' +\n",
       "                'have to enable WebSockets in about:config.'\n",
       "        );\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure = function (figure_id, websocket, ondownload, parent_element) {\n",
       "    this.id = figure_id;\n",
       "\n",
       "    this.ws = websocket;\n",
       "\n",
       "    this.supports_binary = this.ws.binaryType !== undefined;\n",
       "\n",
       "    if (!this.supports_binary) {\n",
       "        var warnings = document.getElementById('mpl-warnings');\n",
       "        if (warnings) {\n",
       "            warnings.style.display = 'block';\n",
       "            warnings.textContent =\n",
       "                'This browser does not support binary websocket messages. ' +\n",
       "                'Performance may be slow.';\n",
       "        }\n",
       "    }\n",
       "\n",
       "    this.imageObj = new Image();\n",
       "\n",
       "    this.context = undefined;\n",
       "    this.message = undefined;\n",
       "    this.canvas = undefined;\n",
       "    this.rubberband_canvas = undefined;\n",
       "    this.rubberband_context = undefined;\n",
       "    this.format_dropdown = undefined;\n",
       "\n",
       "    this.image_mode = 'full';\n",
       "\n",
       "    this.root = document.createElement('div');\n",
       "    this.root.setAttribute('style', 'display: inline-block');\n",
       "    this._root_extra_style(this.root);\n",
       "\n",
       "    parent_element.appendChild(this.root);\n",
       "\n",
       "    this._init_header(this);\n",
       "    this._init_canvas(this);\n",
       "    this._init_toolbar(this);\n",
       "\n",
       "    var fig = this;\n",
       "\n",
       "    this.waiting = false;\n",
       "\n",
       "    this.ws.onopen = function () {\n",
       "        fig.send_message('supports_binary', { value: fig.supports_binary });\n",
       "        fig.send_message('send_image_mode', {});\n",
       "        if (fig.ratio !== 1) {\n",
       "            fig.send_message('set_dpi_ratio', { dpi_ratio: fig.ratio });\n",
       "        }\n",
       "        fig.send_message('refresh', {});\n",
       "    };\n",
       "\n",
       "    this.imageObj.onload = function () {\n",
       "        if (fig.image_mode === 'full') {\n",
       "            // Full images could contain transparency (where diff images\n",
       "            // almost always do), so we need to clear the canvas so that\n",
       "            // there is no ghosting.\n",
       "            fig.context.clearRect(0, 0, fig.canvas.width, fig.canvas.height);\n",
       "        }\n",
       "        fig.context.drawImage(fig.imageObj, 0, 0);\n",
       "    };\n",
       "\n",
       "    this.imageObj.onunload = function () {\n",
       "        fig.ws.close();\n",
       "    };\n",
       "\n",
       "    this.ws.onmessage = this._make_on_message_function(this);\n",
       "\n",
       "    this.ondownload = ondownload;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._init_header = function () {\n",
       "    var titlebar = document.createElement('div');\n",
       "    titlebar.classList =\n",
       "        'ui-dialog-titlebar ui-widget-header ui-corner-all ui-helper-clearfix';\n",
       "    var titletext = document.createElement('div');\n",
       "    titletext.classList = 'ui-dialog-title';\n",
       "    titletext.setAttribute(\n",
       "        'style',\n",
       "        'width: 100%; text-align: center; padding: 3px;'\n",
       "    );\n",
       "    titlebar.appendChild(titletext);\n",
       "    this.root.appendChild(titlebar);\n",
       "    this.header = titletext;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function (_canvas_div) {};\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function (_canvas_div) {};\n",
       "\n",
       "mpl.figure.prototype._init_canvas = function () {\n",
       "    var fig = this;\n",
       "\n",
       "    var canvas_div = (this.canvas_div = document.createElement('div'));\n",
       "    canvas_div.setAttribute(\n",
       "        'style',\n",
       "        'border: 1px solid #ddd;' +\n",
       "            'box-sizing: content-box;' +\n",
       "            'clear: both;' +\n",
       "            'min-height: 1px;' +\n",
       "            'min-width: 1px;' +\n",
       "            'outline: 0;' +\n",
       "            'overflow: hidden;' +\n",
       "            'position: relative;' +\n",
       "            'resize: both;'\n",
       "    );\n",
       "\n",
       "    function on_keyboard_event_closure(name) {\n",
       "        return function (event) {\n",
       "            return fig.key_event(event, name);\n",
       "        };\n",
       "    }\n",
       "\n",
       "    canvas_div.addEventListener(\n",
       "        'keydown',\n",
       "        on_keyboard_event_closure('key_press')\n",
       "    );\n",
       "    canvas_div.addEventListener(\n",
       "        'keyup',\n",
       "        on_keyboard_event_closure('key_release')\n",
       "    );\n",
       "\n",
       "    this._canvas_extra_style(canvas_div);\n",
       "    this.root.appendChild(canvas_div);\n",
       "\n",
       "    var canvas = (this.canvas = document.createElement('canvas'));\n",
       "    canvas.classList.add('mpl-canvas');\n",
       "    canvas.setAttribute('style', 'box-sizing: content-box;');\n",
       "\n",
       "    this.context = canvas.getContext('2d');\n",
       "\n",
       "    var backingStore =\n",
       "        this.context.backingStorePixelRatio ||\n",
       "        this.context.webkitBackingStorePixelRatio ||\n",
       "        this.context.mozBackingStorePixelRatio ||\n",
       "        this.context.msBackingStorePixelRatio ||\n",
       "        this.context.oBackingStorePixelRatio ||\n",
       "        this.context.backingStorePixelRatio ||\n",
       "        1;\n",
       "\n",
       "    this.ratio = (window.devicePixelRatio || 1) / backingStore;\n",
       "\n",
       "    var rubberband_canvas = (this.rubberband_canvas = document.createElement(\n",
       "        'canvas'\n",
       "    ));\n",
       "    rubberband_canvas.setAttribute(\n",
       "        'style',\n",
       "        'box-sizing: content-box; position: absolute; left: 0; top: 0; z-index: 1;'\n",
       "    );\n",
       "\n",
       "    // Apply a ponyfill if ResizeObserver is not implemented by browser.\n",
       "    if (this.ResizeObserver === undefined) {\n",
       "        if (window.ResizeObserver !== undefined) {\n",
       "            this.ResizeObserver = window.ResizeObserver;\n",
       "        } else {\n",
       "            var obs = _JSXTOOLS_RESIZE_OBSERVER({});\n",
       "            this.ResizeObserver = obs.ResizeObserver;\n",
       "        }\n",
       "    }\n",
       "\n",
       "    this.resizeObserverInstance = new this.ResizeObserver(function (entries) {\n",
       "        var nentries = entries.length;\n",
       "        for (var i = 0; i < nentries; i++) {\n",
       "            var entry = entries[i];\n",
       "            var width, height;\n",
       "            if (entry.contentBoxSize) {\n",
       "                if (entry.contentBoxSize instanceof Array) {\n",
       "                    // Chrome 84 implements new version of spec.\n",
       "                    width = entry.contentBoxSize[0].inlineSize;\n",
       "                    height = entry.contentBoxSize[0].blockSize;\n",
       "                } else {\n",
       "                    // Firefox implements old version of spec.\n",
       "                    width = entry.contentBoxSize.inlineSize;\n",
       "                    height = entry.contentBoxSize.blockSize;\n",
       "                }\n",
       "            } else {\n",
       "                // Chrome <84 implements even older version of spec.\n",
       "                width = entry.contentRect.width;\n",
       "                height = entry.contentRect.height;\n",
       "            }\n",
       "\n",
       "            // Keep the size of the canvas and rubber band canvas in sync with\n",
       "            // the canvas container.\n",
       "            if (entry.devicePixelContentBoxSize) {\n",
       "                // Chrome 84 implements new version of spec.\n",
       "                canvas.setAttribute(\n",
       "                    'width',\n",
       "                    entry.devicePixelContentBoxSize[0].inlineSize\n",
       "                );\n",
       "                canvas.setAttribute(\n",
       "                    'height',\n",
       "                    entry.devicePixelContentBoxSize[0].blockSize\n",
       "                );\n",
       "            } else {\n",
       "                canvas.setAttribute('width', width * fig.ratio);\n",
       "                canvas.setAttribute('height', height * fig.ratio);\n",
       "            }\n",
       "            canvas.setAttribute(\n",
       "                'style',\n",
       "                'width: ' + width + 'px; height: ' + height + 'px;'\n",
       "            );\n",
       "\n",
       "            rubberband_canvas.setAttribute('width', width);\n",
       "            rubberband_canvas.setAttribute('height', height);\n",
       "\n",
       "            // And update the size in Python. We ignore the initial 0/0 size\n",
       "            // that occurs as the element is placed into the DOM, which should\n",
       "            // otherwise not happen due to the minimum size styling.\n",
       "            if (fig.ws.readyState == 1 && width != 0 && height != 0) {\n",
       "                fig.request_resize(width, height);\n",
       "            }\n",
       "        }\n",
       "    });\n",
       "    this.resizeObserverInstance.observe(canvas_div);\n",
       "\n",
       "    function on_mouse_event_closure(name) {\n",
       "        return function (event) {\n",
       "            return fig.mouse_event(event, name);\n",
       "        };\n",
       "    }\n",
       "\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'mousedown',\n",
       "        on_mouse_event_closure('button_press')\n",
       "    );\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'mouseup',\n",
       "        on_mouse_event_closure('button_release')\n",
       "    );\n",
       "    // Throttle sequential mouse events to 1 every 20ms.\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'mousemove',\n",
       "        on_mouse_event_closure('motion_notify')\n",
       "    );\n",
       "\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'mouseenter',\n",
       "        on_mouse_event_closure('figure_enter')\n",
       "    );\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'mouseleave',\n",
       "        on_mouse_event_closure('figure_leave')\n",
       "    );\n",
       "\n",
       "    canvas_div.addEventListener('wheel', function (event) {\n",
       "        if (event.deltaY < 0) {\n",
       "            event.step = 1;\n",
       "        } else {\n",
       "            event.step = -1;\n",
       "        }\n",
       "        on_mouse_event_closure('scroll')(event);\n",
       "    });\n",
       "\n",
       "    canvas_div.appendChild(canvas);\n",
       "    canvas_div.appendChild(rubberband_canvas);\n",
       "\n",
       "    this.rubberband_context = rubberband_canvas.getContext('2d');\n",
       "    this.rubberband_context.strokeStyle = '#000000';\n",
       "\n",
       "    this._resize_canvas = function (width, height, forward) {\n",
       "        if (forward) {\n",
       "            canvas_div.style.width = width + 'px';\n",
       "            canvas_div.style.height = height + 'px';\n",
       "        }\n",
       "    };\n",
       "\n",
       "    // Disable right mouse context menu.\n",
       "    this.rubberband_canvas.addEventListener('contextmenu', function (_e) {\n",
       "        event.preventDefault();\n",
       "        return false;\n",
       "    });\n",
       "\n",
       "    function set_focus() {\n",
       "        canvas.focus();\n",
       "        canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    window.setTimeout(set_focus, 100);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function () {\n",
       "    var fig = this;\n",
       "\n",
       "    var toolbar = document.createElement('div');\n",
       "    toolbar.classList = 'mpl-toolbar';\n",
       "    this.root.appendChild(toolbar);\n",
       "\n",
       "    function on_click_closure(name) {\n",
       "        return function (_event) {\n",
       "            return fig.toolbar_button_onclick(name);\n",
       "        };\n",
       "    }\n",
       "\n",
       "    function on_mouseover_closure(tooltip) {\n",
       "        return function (event) {\n",
       "            if (!event.currentTarget.disabled) {\n",
       "                return fig.toolbar_button_onmouseover(tooltip);\n",
       "            }\n",
       "        };\n",
       "    }\n",
       "\n",
       "    fig.buttons = {};\n",
       "    var buttonGroup = document.createElement('div');\n",
       "    buttonGroup.classList = 'mpl-button-group';\n",
       "    for (var toolbar_ind in mpl.toolbar_items) {\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) {\n",
       "            /* Instead of a spacer, we start a new button group. */\n",
       "            if (buttonGroup.hasChildNodes()) {\n",
       "                toolbar.appendChild(buttonGroup);\n",
       "            }\n",
       "            buttonGroup = document.createElement('div');\n",
       "            buttonGroup.classList = 'mpl-button-group';\n",
       "            continue;\n",
       "        }\n",
       "\n",
       "        var button = (fig.buttons[name] = document.createElement('button'));\n",
       "        button.classList = 'mpl-widget';\n",
       "        button.setAttribute('role', 'button');\n",
       "        button.setAttribute('aria-disabled', 'false');\n",
       "        button.addEventListener('click', on_click_closure(method_name));\n",
       "        button.addEventListener('mouseover', on_mouseover_closure(tooltip));\n",
       "\n",
       "        var icon_img = document.createElement('img');\n",
       "        icon_img.src = '_images/' + image + '.png';\n",
       "        icon_img.srcset = '_images/' + image + '_large.png 2x';\n",
       "        icon_img.alt = tooltip;\n",
       "        button.appendChild(icon_img);\n",
       "\n",
       "        buttonGroup.appendChild(button);\n",
       "    }\n",
       "\n",
       "    if (buttonGroup.hasChildNodes()) {\n",
       "        toolbar.appendChild(buttonGroup);\n",
       "    }\n",
       "\n",
       "    var fmt_picker = document.createElement('select');\n",
       "    fmt_picker.classList = 'mpl-widget';\n",
       "    toolbar.appendChild(fmt_picker);\n",
       "    this.format_dropdown = fmt_picker;\n",
       "\n",
       "    for (var ind in mpl.extensions) {\n",
       "        var fmt = mpl.extensions[ind];\n",
       "        var option = document.createElement('option');\n",
       "        option.selected = fmt === mpl.default_extension;\n",
       "        option.innerHTML = fmt;\n",
       "        fmt_picker.appendChild(option);\n",
       "    }\n",
       "\n",
       "    var status_bar = document.createElement('span');\n",
       "    status_bar.classList = 'mpl-message';\n",
       "    toolbar.appendChild(status_bar);\n",
       "    this.message = status_bar;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.request_resize = function (x_pixels, y_pixels) {\n",
       "    // Request matplotlib to resize the figure. Matplotlib will then trigger a resize in the client,\n",
       "    // which will in turn request a refresh of the image.\n",
       "    this.send_message('resize', { width: x_pixels, height: y_pixels });\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.send_message = function (type, properties) {\n",
       "    properties['type'] = type;\n",
       "    properties['figure_id'] = this.id;\n",
       "    this.ws.send(JSON.stringify(properties));\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.send_draw_message = function () {\n",
       "    if (!this.waiting) {\n",
       "        this.waiting = true;\n",
       "        this.ws.send(JSON.stringify({ type: 'draw', figure_id: this.id }));\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_save = function (fig, _msg) {\n",
       "    var format_dropdown = fig.format_dropdown;\n",
       "    var format = format_dropdown.options[format_dropdown.selectedIndex].value;\n",
       "    fig.ondownload(fig, format);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_resize = function (fig, msg) {\n",
       "    var size = msg['size'];\n",
       "    if (size[0] !== fig.canvas.width || size[1] !== fig.canvas.height) {\n",
       "        fig._resize_canvas(size[0], size[1], msg['forward']);\n",
       "        fig.send_message('refresh', {});\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_rubberband = function (fig, msg) {\n",
       "    var x0 = msg['x0'] / fig.ratio;\n",
       "    var y0 = (fig.canvas.height - msg['y0']) / fig.ratio;\n",
       "    var x1 = msg['x1'] / fig.ratio;\n",
       "    var y1 = (fig.canvas.height - msg['y1']) / fig.ratio;\n",
       "    x0 = Math.floor(x0) + 0.5;\n",
       "    y0 = Math.floor(y0) + 0.5;\n",
       "    x1 = Math.floor(x1) + 0.5;\n",
       "    y1 = Math.floor(y1) + 0.5;\n",
       "    var min_x = Math.min(x0, x1);\n",
       "    var min_y = Math.min(y0, y1);\n",
       "    var width = Math.abs(x1 - x0);\n",
       "    var height = Math.abs(y1 - y0);\n",
       "\n",
       "    fig.rubberband_context.clearRect(\n",
       "        0,\n",
       "        0,\n",
       "        fig.canvas.width / fig.ratio,\n",
       "        fig.canvas.height / fig.ratio\n",
       "    );\n",
       "\n",
       "    fig.rubberband_context.strokeRect(min_x, min_y, width, height);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_figure_label = function (fig, msg) {\n",
       "    // Updates the figure title.\n",
       "    fig.header.textContent = msg['label'];\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_cursor = function (fig, msg) {\n",
       "    var cursor = msg['cursor'];\n",
       "    switch (cursor) {\n",
       "        case 0:\n",
       "            cursor = 'pointer';\n",
       "            break;\n",
       "        case 1:\n",
       "            cursor = 'default';\n",
       "            break;\n",
       "        case 2:\n",
       "            cursor = 'crosshair';\n",
       "            break;\n",
       "        case 3:\n",
       "            cursor = 'move';\n",
       "            break;\n",
       "    }\n",
       "    fig.rubberband_canvas.style.cursor = cursor;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_message = function (fig, msg) {\n",
       "    fig.message.textContent = msg['message'];\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_draw = function (fig, _msg) {\n",
       "    // Request the server to send over a new figure.\n",
       "    fig.send_draw_message();\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_image_mode = function (fig, msg) {\n",
       "    fig.image_mode = msg['mode'];\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_history_buttons = function (fig, msg) {\n",
       "    for (var key in msg) {\n",
       "        if (!(key in fig.buttons)) {\n",
       "            continue;\n",
       "        }\n",
       "        fig.buttons[key].disabled = !msg[key];\n",
       "        fig.buttons[key].setAttribute('aria-disabled', !msg[key]);\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_navigate_mode = function (fig, msg) {\n",
       "    if (msg['mode'] === 'PAN') {\n",
       "        fig.buttons['Pan'].classList.add('active');\n",
       "        fig.buttons['Zoom'].classList.remove('active');\n",
       "    } else if (msg['mode'] === 'ZOOM') {\n",
       "        fig.buttons['Pan'].classList.remove('active');\n",
       "        fig.buttons['Zoom'].classList.add('active');\n",
       "    } else {\n",
       "        fig.buttons['Pan'].classList.remove('active');\n",
       "        fig.buttons['Zoom'].classList.remove('active');\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function () {\n",
       "    // Called whenever the canvas gets updated.\n",
       "    this.send_message('ack', {});\n",
       "};\n",
       "\n",
       "// A function to construct a web socket function for onmessage handling.\n",
       "// Called in the figure constructor.\n",
       "mpl.figure.prototype._make_on_message_function = function (fig) {\n",
       "    return function socket_on_message(evt) {\n",
       "        if (evt.data instanceof Blob) {\n",
       "            /* FIXME: We get \"Resource interpreted as Image but\n",
       "             * transferred with MIME type text/plain:\" errors on\n",
       "             * Chrome.  But how to set the MIME type?  It doesn't seem\n",
       "             * to be part of the websocket stream */\n",
       "            evt.data.type = 'image/png';\n",
       "\n",
       "            /* Free the memory for the previous frames */\n",
       "            if (fig.imageObj.src) {\n",
       "                (window.URL || window.webkitURL).revokeObjectURL(\n",
       "                    fig.imageObj.src\n",
       "                );\n",
       "            }\n",
       "\n",
       "            fig.imageObj.src = (window.URL || window.webkitURL).createObjectURL(\n",
       "                evt.data\n",
       "            );\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        } else if (\n",
       "            typeof evt.data === 'string' &&\n",
       "            evt.data.slice(0, 21) === 'data:image/png;base64'\n",
       "        ) {\n",
       "            fig.imageObj.src = evt.data;\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        var msg = JSON.parse(evt.data);\n",
       "        var msg_type = msg['type'];\n",
       "\n",
       "        // Call the  \"handle_{type}\" callback, which takes\n",
       "        // the figure and JSON message as its only arguments.\n",
       "        try {\n",
       "            var callback = fig['handle_' + msg_type];\n",
       "        } catch (e) {\n",
       "            console.log(\n",
       "                \"No handler for the '\" + msg_type + \"' message type: \",\n",
       "                msg\n",
       "            );\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        if (callback) {\n",
       "            try {\n",
       "                // console.log(\"Handling '\" + msg_type + \"' message: \", msg);\n",
       "                callback(fig, msg);\n",
       "            } catch (e) {\n",
       "                console.log(\n",
       "                    \"Exception inside the 'handler_\" + msg_type + \"' callback:\",\n",
       "                    e,\n",
       "                    e.stack,\n",
       "                    msg\n",
       "                );\n",
       "            }\n",
       "        }\n",
       "    };\n",
       "};\n",
       "\n",
       "// from http://stackoverflow.com/questions/1114465/getting-mouse-location-in-canvas\n",
       "mpl.findpos = function (e) {\n",
       "    //this section is from http://www.quirksmode.org/js/events_properties.html\n",
       "    var targ;\n",
       "    if (!e) {\n",
       "        e = window.event;\n",
       "    }\n",
       "    if (e.target) {\n",
       "        targ = e.target;\n",
       "    } else if (e.srcElement) {\n",
       "        targ = e.srcElement;\n",
       "    }\n",
       "    if (targ.nodeType === 3) {\n",
       "        // defeat Safari bug\n",
       "        targ = targ.parentNode;\n",
       "    }\n",
       "\n",
       "    // pageX,Y are the mouse positions relative to the document\n",
       "    var boundingRect = targ.getBoundingClientRect();\n",
       "    var x = e.pageX - (boundingRect.left + document.body.scrollLeft);\n",
       "    var y = e.pageY - (boundingRect.top + document.body.scrollTop);\n",
       "\n",
       "    return { x: x, y: y };\n",
       "};\n",
       "\n",
       "/*\n",
       " * return a copy of an object with only non-object keys\n",
       " * we need this to avoid circular references\n",
       " * http://stackoverflow.com/a/24161582/3208463\n",
       " */\n",
       "function simpleKeys(original) {\n",
       "    return Object.keys(original).reduce(function (obj, key) {\n",
       "        if (typeof original[key] !== 'object') {\n",
       "            obj[key] = original[key];\n",
       "        }\n",
       "        return obj;\n",
       "    }, {});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.mouse_event = function (event, name) {\n",
       "    var canvas_pos = mpl.findpos(event);\n",
       "\n",
       "    if (name === 'button_press') {\n",
       "        this.canvas.focus();\n",
       "        this.canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    var x = canvas_pos.x * this.ratio;\n",
       "    var y = canvas_pos.y * this.ratio;\n",
       "\n",
       "    this.send_message(name, {\n",
       "        x: x,\n",
       "        y: y,\n",
       "        button: event.button,\n",
       "        step: event.step,\n",
       "        guiEvent: simpleKeys(event),\n",
       "    });\n",
       "\n",
       "    /* This prevents the web browser from automatically changing to\n",
       "     * the text insertion cursor when the button is pressed.  We want\n",
       "     * to control all of the cursor setting manually through the\n",
       "     * 'cursor' event from matplotlib */\n",
       "    event.preventDefault();\n",
       "    return false;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function (_event, _name) {\n",
       "    // Handle any extra behaviour associated with a key event\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.key_event = function (event, name) {\n",
       "    // Prevent repeat events\n",
       "    if (name === 'key_press') {\n",
       "        if (event.which === this._key) {\n",
       "            return;\n",
       "        } else {\n",
       "            this._key = event.which;\n",
       "        }\n",
       "    }\n",
       "    if (name === 'key_release') {\n",
       "        this._key = null;\n",
       "    }\n",
       "\n",
       "    var value = '';\n",
       "    if (event.ctrlKey && event.which !== 17) {\n",
       "        value += 'ctrl+';\n",
       "    }\n",
       "    if (event.altKey && event.which !== 18) {\n",
       "        value += 'alt+';\n",
       "    }\n",
       "    if (event.shiftKey && event.which !== 16) {\n",
       "        value += 'shift+';\n",
       "    }\n",
       "\n",
       "    value += 'k';\n",
       "    value += event.which.toString();\n",
       "\n",
       "    this._key_event_extra(event, name);\n",
       "\n",
       "    this.send_message(name, { key: value, guiEvent: simpleKeys(event) });\n",
       "    return false;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onclick = function (name) {\n",
       "    if (name === 'download') {\n",
       "        this.handle_save(this, null);\n",
       "    } else {\n",
       "        this.send_message('toolbar_button', { name: name });\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onmouseover = function (tooltip) {\n",
       "    this.message.textContent = tooltip;\n",
       "};\n",
       "\n",
       "///////////////// REMAINING CONTENT GENERATED BY embed_js.py /////////////////\n",
       "// prettier-ignore\n",
       "var _JSXTOOLS_RESIZE_OBSERVER=function(A){var t,i=new WeakMap,n=new WeakMap,a=new WeakMap,r=new WeakMap,o=new Set;function s(e){if(!(this instanceof s))throw new TypeError(\"Constructor requires 'new' operator\");i.set(this,e)}function h(){throw new TypeError(\"Function is not a constructor\")}function c(e,t,i,n){e=0 in arguments?Number(arguments[0]):0,t=1 in arguments?Number(arguments[1]):0,i=2 in arguments?Number(arguments[2]):0,n=3 in arguments?Number(arguments[3]):0,this.right=(this.x=this.left=e)+(this.width=i),this.bottom=(this.y=this.top=t)+(this.height=n),Object.freeze(this)}function d(){t=requestAnimationFrame(d);var s=new WeakMap,p=new Set;o.forEach((function(t){r.get(t).forEach((function(i){var r=t instanceof window.SVGElement,o=a.get(t),d=r?0:parseFloat(o.paddingTop),f=r?0:parseFloat(o.paddingRight),l=r?0:parseFloat(o.paddingBottom),u=r?0:parseFloat(o.paddingLeft),g=r?0:parseFloat(o.borderTopWidth),m=r?0:parseFloat(o.borderRightWidth),w=r?0:parseFloat(o.borderBottomWidth),b=u+f,F=d+l,v=(r?0:parseFloat(o.borderLeftWidth))+m,W=g+w,y=r?0:t.offsetHeight-W-t.clientHeight,E=r?0:t.offsetWidth-v-t.clientWidth,R=b+v,z=F+W,M=r?t.width:parseFloat(o.width)-R-E,O=r?t.height:parseFloat(o.height)-z-y;if(n.has(t)){var k=n.get(t);if(k[0]===M&&k[1]===O)return}n.set(t,[M,O]);var S=Object.create(h.prototype);S.target=t,S.contentRect=new c(u,d,M,O),s.has(i)||(s.set(i,[]),p.add(i)),s.get(i).push(S)}))})),p.forEach((function(e){i.get(e).call(e,s.get(e),e)}))}return s.prototype.observe=function(i){if(i instanceof window.Element){r.has(i)||(r.set(i,new Set),o.add(i),a.set(i,window.getComputedStyle(i)));var n=r.get(i);n.has(this)||n.add(this),cancelAnimationFrame(t),t=requestAnimationFrame(d)}},s.prototype.unobserve=function(i){if(i instanceof window.Element&&r.has(i)){var n=r.get(i);n.has(this)&&(n.delete(this),n.size||(r.delete(i),o.delete(i))),n.size||r.delete(i),o.size||cancelAnimationFrame(t)}},A.DOMRectReadOnly=c,A.ResizeObserver=s,A.ResizeObserverEntry=h,A}; // eslint-disable-line\n",
       "mpl.toolbar_items = [[\"Home\", \"Reset original view\", \"fa fa-home icon-home\", \"home\"], [\"Back\", \"Back to previous view\", \"fa fa-arrow-left icon-arrow-left\", \"back\"], [\"Forward\", \"Forward to next view\", \"fa fa-arrow-right icon-arrow-right\", \"forward\"], [\"\", \"\", \"\", \"\"], [\"Pan\", \"Left button pans, Right button zooms\\nx/y fixes axis, CTRL fixes aspect\", \"fa fa-arrows icon-move\", \"pan\"], [\"Zoom\", \"Zoom to rectangle\\nx/y fixes axis, CTRL fixes aspect\", \"fa fa-square-o icon-check-empty\", \"zoom\"], [\"\", \"\", \"\", \"\"], [\"Download\", \"Download plot\", \"fa fa-floppy-o icon-save\", \"download\"]];\n",
       "\n",
       "mpl.extensions = [\"eps\", \"jpeg\", \"pdf\", \"png\", \"ps\", \"raw\", \"svg\", \"tif\"];\n",
       "\n",
       "mpl.default_extension = \"png\";/* global mpl */\n",
       "\n",
       "var comm_websocket_adapter = function (comm) {\n",
       "    // Create a \"websocket\"-like object which calls the given IPython comm\n",
       "    // object with the appropriate methods. Currently this is a non binary\n",
       "    // socket, so there is still some room for performance tuning.\n",
       "    var ws = {};\n",
       "\n",
       "    ws.close = function () {\n",
       "        comm.close();\n",
       "    };\n",
       "    ws.send = function (m) {\n",
       "        //console.log('sending', m);\n",
       "        comm.send(m);\n",
       "    };\n",
       "    // Register the callback with on_msg.\n",
       "    comm.on_msg(function (msg) {\n",
       "        //console.log('receiving', msg['content']['data'], msg);\n",
       "        // Pass the mpl event to the overridden (by mpl) onmessage function.\n",
       "        ws.onmessage(msg['content']['data']);\n",
       "    });\n",
       "    return ws;\n",
       "};\n",
       "\n",
       "mpl.mpl_figure_comm = function (comm, msg) {\n",
       "    // This is the function which gets called when the mpl process\n",
       "    // starts-up an IPython Comm through the \"matplotlib\" channel.\n",
       "\n",
       "    var id = msg.content.data.id;\n",
       "    // Get hold of the div created by the display call when the Comm\n",
       "    // socket was opened in Python.\n",
       "    var element = document.getElementById(id);\n",
       "    var ws_proxy = comm_websocket_adapter(comm);\n",
       "\n",
       "    function ondownload(figure, _format) {\n",
       "        window.open(figure.canvas.toDataURL());\n",
       "    }\n",
       "\n",
       "    var fig = new mpl.figure(id, ws_proxy, ondownload, element);\n",
       "\n",
       "    // Call onopen now - mpl needs it, as it is assuming we've passed it a real\n",
       "    // web socket which is closed, not our websocket->open comm proxy.\n",
       "    ws_proxy.onopen();\n",
       "\n",
       "    fig.parent_element = element;\n",
       "    fig.cell_info = mpl.find_output_cell(\"<div id='\" + id + \"'></div>\");\n",
       "    if (!fig.cell_info) {\n",
       "        console.error('Failed to find cell for figure', id, fig);\n",
       "        return;\n",
       "    }\n",
       "    fig.cell_info[0].output_area.element.on(\n",
       "        'cleared',\n",
       "        { fig: fig },\n",
       "        fig._remove_fig_handler\n",
       "    );\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_close = function (fig, msg) {\n",
       "    var width = fig.canvas.width / fig.ratio;\n",
       "    fig.cell_info[0].output_area.element.off(\n",
       "        'cleared',\n",
       "        fig._remove_fig_handler\n",
       "    );\n",
       "    fig.resizeObserverInstance.unobserve(fig.canvas_div);\n",
       "\n",
       "    // Update the output cell to use the data from the current canvas.\n",
       "    fig.push_to_output();\n",
       "    var dataURL = fig.canvas.toDataURL();\n",
       "    // Re-enable the keyboard manager in IPython - without this line, in FF,\n",
       "    // the notebook keyboard shortcuts fail.\n",
       "    IPython.keyboard_manager.enable();\n",
       "    fig.parent_element.innerHTML =\n",
       "        '<img src=\"' + dataURL + '\" width=\"' + width + '\">';\n",
       "    fig.close_ws(fig, msg);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.close_ws = function (fig, msg) {\n",
       "    fig.send_message('closing', msg);\n",
       "    // fig.ws.close()\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.push_to_output = function (_remove_interactive) {\n",
       "    // Turn the data on the canvas into data in the output cell.\n",
       "    var width = this.canvas.width / this.ratio;\n",
       "    var dataURL = this.canvas.toDataURL();\n",
       "    this.cell_info[1]['text/html'] =\n",
       "        '<img src=\"' + dataURL + '\" width=\"' + width + '\">';\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function () {\n",
       "    // Tell IPython that the notebook contents must change.\n",
       "    IPython.notebook.set_dirty(true);\n",
       "    this.send_message('ack', {});\n",
       "    var fig = this;\n",
       "    // Wait a second, then push the new image to the DOM so\n",
       "    // that it is saved nicely (might be nice to debounce this).\n",
       "    setTimeout(function () {\n",
       "        fig.push_to_output();\n",
       "    }, 1000);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function () {\n",
       "    var fig = this;\n",
       "\n",
       "    var toolbar = document.createElement('div');\n",
       "    toolbar.classList = 'btn-toolbar';\n",
       "    this.root.appendChild(toolbar);\n",
       "\n",
       "    function on_click_closure(name) {\n",
       "        return function (_event) {\n",
       "            return fig.toolbar_button_onclick(name);\n",
       "        };\n",
       "    }\n",
       "\n",
       "    function on_mouseover_closure(tooltip) {\n",
       "        return function (event) {\n",
       "            if (!event.currentTarget.disabled) {\n",
       "                return fig.toolbar_button_onmouseover(tooltip);\n",
       "            }\n",
       "        };\n",
       "    }\n",
       "\n",
       "    fig.buttons = {};\n",
       "    var buttonGroup = document.createElement('div');\n",
       "    buttonGroup.classList = 'btn-group';\n",
       "    var button;\n",
       "    for (var toolbar_ind in mpl.toolbar_items) {\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) {\n",
       "            /* Instead of a spacer, we start a new button group. */\n",
       "            if (buttonGroup.hasChildNodes()) {\n",
       "                toolbar.appendChild(buttonGroup);\n",
       "            }\n",
       "            buttonGroup = document.createElement('div');\n",
       "            buttonGroup.classList = 'btn-group';\n",
       "            continue;\n",
       "        }\n",
       "\n",
       "        button = fig.buttons[name] = document.createElement('button');\n",
       "        button.classList = 'btn btn-default';\n",
       "        button.href = '#';\n",
       "        button.title = name;\n",
       "        button.innerHTML = '<i class=\"fa ' + image + ' fa-lg\"></i>';\n",
       "        button.addEventListener('click', on_click_closure(method_name));\n",
       "        button.addEventListener('mouseover', on_mouseover_closure(tooltip));\n",
       "        buttonGroup.appendChild(button);\n",
       "    }\n",
       "\n",
       "    if (buttonGroup.hasChildNodes()) {\n",
       "        toolbar.appendChild(buttonGroup);\n",
       "    }\n",
       "\n",
       "    // Add the status bar.\n",
       "    var status_bar = document.createElement('span');\n",
       "    status_bar.classList = 'mpl-message pull-right';\n",
       "    toolbar.appendChild(status_bar);\n",
       "    this.message = status_bar;\n",
       "\n",
       "    // Add the close button to the window.\n",
       "    var buttongrp = document.createElement('div');\n",
       "    buttongrp.classList = 'btn-group inline pull-right';\n",
       "    button = document.createElement('button');\n",
       "    button.classList = 'btn btn-mini btn-primary';\n",
       "    button.href = '#';\n",
       "    button.title = 'Stop Interaction';\n",
       "    button.innerHTML = '<i class=\"fa fa-power-off icon-remove icon-large\"></i>';\n",
       "    button.addEventListener('click', function (_evt) {\n",
       "        fig.handle_close(fig, {});\n",
       "    });\n",
       "    button.addEventListener(\n",
       "        'mouseover',\n",
       "        on_mouseover_closure('Stop Interaction')\n",
       "    );\n",
       "    buttongrp.appendChild(button);\n",
       "    var titlebar = this.root.querySelector('.ui-dialog-titlebar');\n",
       "    titlebar.insertBefore(buttongrp, titlebar.firstChild);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._remove_fig_handler = function (event) {\n",
       "    var fig = event.data.fig;\n",
       "    if (event.target !== this) {\n",
       "        // Ignore bubbled events from children.\n",
       "        return;\n",
       "    }\n",
       "    fig.close_ws(fig, {});\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function (el) {\n",
       "    el.style.boxSizing = 'content-box'; // override notebook setting of border-box.\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function (el) {\n",
       "    // this is important to make the div 'focusable\n",
       "    el.setAttribute('tabindex', 0);\n",
       "    // reach out to IPython and tell the keyboard manager to turn it's self\n",
       "    // off when our div gets focus\n",
       "\n",
       "    // location in version 3\n",
       "    if (IPython.notebook.keyboard_manager) {\n",
       "        IPython.notebook.keyboard_manager.register_events(el);\n",
       "    } else {\n",
       "        // location in version 2\n",
       "        IPython.keyboard_manager.register_events(el);\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function (event, _name) {\n",
       "    var manager = IPython.notebook.keyboard_manager;\n",
       "    if (!manager) {\n",
       "        manager = IPython.keyboard_manager;\n",
       "    }\n",
       "\n",
       "    // Check for shift+enter\n",
       "    if (event.shiftKey && event.which === 13) {\n",
       "        this.canvas_div.blur();\n",
       "        // select the cell after this one\n",
       "        var index = IPython.notebook.find_cell_index(this.cell_info[0]);\n",
       "        IPython.notebook.select(index + 1);\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_save = function (fig, _msg) {\n",
       "    fig.ondownload(fig, null);\n",
       "};\n",
       "\n",
       "mpl.find_output_cell = function (html_output) {\n",
       "    // Return the cell and output element which can be found *uniquely* in the notebook.\n",
       "    // Note - this is a bit hacky, but it is done because the \"notebook_saving.Notebook\"\n",
       "    // IPython event is triggered only after the cells have been serialised, which for\n",
       "    // our purposes (turning an active figure into a static one), is too late.\n",
       "    var cells = IPython.notebook.get_cells();\n",
       "    var ncells = cells.length;\n",
       "    for (var i = 0; i < ncells; i++) {\n",
       "        var cell = cells[i];\n",
       "        if (cell.cell_type === 'code') {\n",
       "            for (var j = 0; j < cell.output_area.outputs.length; j++) {\n",
       "                var data = cell.output_area.outputs[j];\n",
       "                if (data.data) {\n",
       "                    // IPython >= 3 moved mimebundle to data attribute of output\n",
       "                    data = data.data;\n",
       "                }\n",
       "                if (data['text/html'] === html_output) {\n",
       "                    return [cell, data, j];\n",
       "                }\n",
       "            }\n",
       "        }\n",
       "    }\n",
       "};\n",
       "\n",
       "// Register the function which deals with the matplotlib target/channel.\n",
       "// The kernel may be null if the page has been refreshed.\n",
       "if (IPython.notebook.kernel !== null) {\n",
       "    IPython.notebook.kernel.comm_manager.register_target(\n",
       "        'matplotlib',\n",
       "        mpl.mpl_figure_comm\n",
       "    );\n",
       "}\n"
      ],
      "text/plain": [
       "<IPython.core.display.Javascript object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<img src=\"data:image/png;base64,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\" width=\"999.9999783255842\">"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1.1   2.6   1.2   1.4   1.2   1.5   2.289 1.263 3.85  1.6   1.7   1.5\n",
      " 2.645 1.199 4.028 6.289 6.8   1.4   2.2   2.952 1.748 2.948 1.234 5.3\n",
      " 3.678 1.73  2.46  1.638 2.361 9.334 1.352 1.73  2.149 2.534 1.092 1.393\n",
      " 1.445 3.011 1.409 1.566 1.278 4.259]\n",
      "[1.1   2.6   1.2   1.4   1.2   1.5   2.289 1.263 3.85  1.6   1.7   1.5\n",
      " 2.645 1.199 4.028 6.289 6.8   1.4   2.2   2.952 1.748 2.948 1.234 5.3\n",
      " 3.678 1.73  2.46  1.638 2.361 9.334 1.352 1.73  2.149 2.534 1.092 1.393\n",
      " 1.445 3.011 1.409 1.566 1.278 4.259]\n",
      "[1.1   2.6   1.2   1.4   1.2   1.5   2.289 1.263 3.85  1.6   1.7   1.5\n",
      " 2.645 1.199 4.028 6.289 6.8   1.4   2.2   2.952 1.748 2.948 1.234 5.3\n",
      " 3.678 1.73  2.46  1.638 2.361 9.334 1.352 1.73  2.149 2.534 1.092 1.393\n",
      " 1.445 3.011 1.409 1.566 1.278 4.259]\n",
      "[1.1   2.6   1.2   1.4   1.2   1.5   2.289 1.263 3.85  1.6   1.7   1.5\n",
      " 2.645 1.199 4.028 6.289 6.8   1.4   2.2   2.952 1.748 2.948 1.234 5.3\n",
      " 3.678 1.73  2.46  1.638 2.361 9.334 1.352 1.73  2.149 2.534 1.092 1.393\n",
      " 1.445 3.011 1.409 1.566 1.278 4.259]\n"
     ]
    }
   ],
   "source": [
    "cc = read_csv('/home/calvin/calibrator_surv/plot_scripts/archival_metacatalog.csv')\n",
    "cc.set_index(keys = 'name',inplace = True)\n",
    "good = np.isfinite(cc['ra_decimal'] + cc['dec_decimal']) * (cc['peak_flux_jy'] > 1)\n",
    "\n",
    "def mollweide_scatter(ax,ra,dec,**scatter_kwargs):\n",
    "    ra_radians = np.deg2rad((np.atleast_1d(ra) + 180) % 360 - 180)\n",
    "    dec_radians = np.deg2rad(np.atleast_1d(dec))\n",
    "    circc = ax.scatter(ra_radians,dec_radians,**scatter_kwargs)\n",
    "    return circc\n",
    "fig = plt.figure(figsize = (10,6))\n",
    "num_good = np.sum(good)\n",
    "ax = fig.add_subplot(111, projection='mollweide')\n",
    "plt.title(f'Confirmed <400 MHz; >1 Jy VLBA Calibrators\\n (total = {num_good})')\n",
    "plt.xlabel('Right ascension [deg]')\n",
    "plt.ylabel('Declination [deg]')\n",
    "for ref,label,marker in zip(\n",
    "    ['rampadarath2009','lenc2008','chuprikov1999','clark1975'],\n",
    "    ['Rampadarath+2009','Lenc+2008','Chuprikov+1999','Clark+1975'],\n",
    "    ['o','x','v','^']):\n",
    "    ref_good = cc['reference'][good].values\n",
    "    ra_good = cc['ra_decimal'][good].values\n",
    "    dec_good = cc['dec_decimal'][good].values\n",
    "    flux_good = cc['peak_flux_jy'][good].values\n",
    "    print(flux_good)\n",
    "    this_ref = (ref_good == ref)\n",
    "    circc = mollweide_scatter(ax,ra_good[this_ref],\n",
    "                              dec_good[this_ref],\n",
    "                              marker = marker,\n",
    "                              c = flux_good[this_ref],\n",
    "                              label = label,cmap = 'Spectral_r',\n",
    "                              vmin = 1, vmax = 5)\n",
    "plt.colorbar(circc,label = 'Compact Flux [Jy]')\n",
    "plt.grid()\n",
    "plt.legend(ncol = 2,loc = 'lower center',bbox_to_anchor = [0.15,0.2,0.7,0.1])\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5b93d479",
   "metadata": {},
   "source": [
    "# Crap below"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "12e227ac",
   "metadata": {},
   "outputs": [],
   "source": [
    "import astropy.units as u"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "655a8147",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'01:08:38.77'"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "source['ra_hms']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "d2090653",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<SkyCoord (ICRS): (ra, dec) in deg\n",
       "    (25.28791667, 13.89111111)>"
      ]
     },
     "execution_count": 28,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "SkyCoord(ra = ' 01h41m09.1s',dec = '13d53m28s')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "c63eba1f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<SkyCoord (ICRS): (ra, dec) in deg\n",
       "    (19.89583698, 32.18057277)>"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "SkyCoord(ra = '01h19m35.00087601s',dec = '32d10m50.0619670s')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "id": "62a8055d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<SkyCoord (ICRS): (ra, dec) in deg\n",
       "    (224.78159966, 71.67218518)>"
      ]
     },
     "execution_count": 50,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "SkyCoord(ra = '14h59m07.583919s',dec = '+71d40m19.86664s')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "cecac76d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<SkyCoord (ICRS): (ra, dec) in deg\n",
       "    (24.42208144, 33.15975949)>"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "SkyCoord(ra = '01h37m41.29954456s',dec = '33d09m35.1341660s')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "46ff4d75",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<SkyCoord (ICRS): (ra, dec) in deg\n",
       "    (17.16154627, 1.58342144)>"
      ]
     },
     "execution_count": 31,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "SkyCoord(ra = '01h08m38.77110544s',dec = '01d35m00.3171844s')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "02dc2bfa",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<SkyCoord (ICRS): (ra, dec) in deg\n",
       "    (49.74084601, 16.47574395)>"
      ]
     },
     "execution_count": 32,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "SkyCoord(ra = '03h18m57.80304294s',dec='16d28m32.6782325s')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "54ee1f6d",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<SkyCoord (ICRS): (ra, dec) in deg\n",
       "    (114.5308073, 17.70527726)>"
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "SkyCoord(ra = '07h38m07.39375312s',dec = '17d42m18.9981506s')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "4fc93bd5",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<SkyCoord (ICRS): (ra, dec) in deg\n",
       "    (114.82514125, 1.61794938)>"
      ]
     },
     "execution_count": 34,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "SkyCoord(ra = '07h39m18.03389906s', dec = '01d37m04.6177501s')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "28dc4bcb",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<SkyCoord (ICRS): (ra, dec) in deg\n",
       "    (145.56416667, 13.76416667)>"
      ]
     },
     "execution_count": 35,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "SkyCoord(ra = ' 09h42m15.4s',dec = '+13d45m51s')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "86445c6e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<SkyCoord (ICRS): (ra, dec) in deg\n",
       "    (349.14664553, 4.0884166)>"
      ]
     },
     "execution_count": 38,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "SkyCoord(ra = '23h16m35.19492726s', dec = '04d05m18.2997470s')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "d7558258",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<SkyCoord (ICRS): (ra, dec) in deg\n",
       "    (214.78408394, 6.47633428)>"
      ]
     },
     "execution_count": 39,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "SkyCoord(ra = '14h19m08.18014667s',dec = '06d28m34.8033973s')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "6921167b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<SkyCoord (ICRS): (ra, dec) in deg\n",
       "    (206.88900674, 12.29006664)>"
      ]
     },
     "execution_count": 40,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "SkyCoord(ra = '13h47m33.36161873s',dec = '12d17m24.2398927s')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "id": "6d06565a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<SkyCoord (ICRS): (ra, dec) in deg\n",
       "    (202.65706331, 25.15304012)>"
      ]
     },
     "execution_count": 42,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "SkyCoord(ra = '13h30m37.69519489s', dec = '25d09m10.9444439s')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "0c9d3a1a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<SkyCoord (ICRS): (ra, dec) in deg\n",
       "    (164.62335503, 1.56633993)>"
      ]
     },
     "execution_count": 44,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "SkyCoord(ra = '10h58m29.60520810s',dec = '01d33m58.8237454s')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "id": "c6f2a0f7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "3.6e-05"
      ]
     },
     "execution_count": 43,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    ".00000001 * 3600"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "6f80ea9a",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "3c0e61c5",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "17.161546272666666 , 1.5834214401111113\n",
      "J013741.2+330935\n",
      "nan\n",
      "nan\n",
      "19.895836983374995 , 32.18057276861111\n",
      "nan\n",
      "NVSS J014109+135328\n",
      "nan\n",
      "31.210057887249995 , 15.236401002694443\n",
      "nan\n",
      "31.23165 , 36.82166555555556\n",
      "ICRF J031857.8+162832\n",
      "nan\n",
      "49.950666666666656 , 41.511695277777775\n",
      "68.29623137774999 , 5.354338684861111\n",
      "61.455258333333326 , 38.05895444444444\n",
      "61.89130833333332 , -33.0628775\n",
      "64.58865416666666 , 38.02663888888889\n",
      "65.8158375 , -1.3425180555555556\n",
      "68.29623333333332 , 5.35433861111111\n",
      "70.07158333333332 , -43.552389999999995\n",
      "80.29119151074998 , 16.63945876275\n",
      "85.65057499999999 , 49.85200944444445\n",
      "84.97617083333333 , -28.66554111111111\n",
      "J073807.3+174218\n",
      "J0739+0137\n",
      "133.70364554033333 , 20.10851134\n",
      "NVSS J094215+134549\n",
      "nan\n",
      "149.79432916666664 , 69.53825666666667\n",
      "149.9820583333333 , 69.67880277777778\n",
      "NVSS J100800+073016\n",
      "PKS 1049+20\n",
      "J1058+0133\n",
      "167.03447332916664 , 14.593247\n",
      "nan\n",
      "177.68279583333333 , -0.3983902777777778\n",
      "187.70592916666664 , 12.391123333333333\n",
      "179.93678749999998 , 1.2019333333333333\n",
      "187.27791666666664 , 2.052388333333333\n",
      "nan\n",
      "nan\n",
      "nan\n",
      "187.7314833333333 , -11.652721111111111\n",
      "190.99023749999998 , 16.381511111111113\n",
      "202.78453333333334 , 30.50915527777778\n",
      "nan\n",
      "nan\n",
      "nan\n",
      "J133037.6+250910\n",
      "nan\n",
      "nan\n",
      "J134733.3+121724\n",
      "nan\n",
      "NVSS J134740+003508\n",
      "nan\n",
      "J1419+0628\n",
      "nan\n",
      "nan\n",
      "203.39909583333332 , 16.817781944444445\n",
      "228.21055416666664 , -9.0999525\n",
      "244.8117708333333 , 22.796625000000002\n",
      "246.1628666666666 , 23.7534\n",
      "250.74504166666665 , 39.81027611111111\n",
      "266.55847499999993 , 62.44853833333333\n",
      "274.0995874999999 , 34.96270777777778\n",
      "275.4987541666667 , 39.76657138888889\n",
      "277.3822458333333 , 48.74638083333333\n",
      "285.73307916666664 , 31.994917222222224\n",
      "291.0728166666666 , 33.49152333333333\n",
      "299.8681541666666 , 40.733915833333334\n",
      "301.37916249999995 , 77.87867999999999\n",
      "301.9372708333333 , 40.496834444444445\n",
      "305.52784166666663 , 61.61633472222223\n",
      "309.65431249999995 , 51.32018416666667\n",
      "330.6803791666666 , 42.27777222222222\n",
      "343.4906166666666 , 16.14821138888889\n",
      "nan\n",
      "J231635.1+040518\n",
      "350.6503708333333 , 8.2004425\n",
      "351.9862916666666 , 8.77892638888889\n",
      "351.8899208333333 , 9.669295277777778\n",
      "352.67021666666665 , 11.005197222222222\n",
      "353.55344999999994 , 7.607653333333333\n",
      "354.09362916666663 , 28.48261472222222\n",
      "356.2135583333333 , 34.56351111111111\n",
      "nan\n",
      "36.543055219375 , 34.35841319036111\n",
      "36.65058333333333 , 35.9295\n",
      "35.27278436079167 , 35.93714903466666\n",
      "36.23408333333333 , 34.50994444444444\n",
      "37.677499999999995 , 33.63327777777778\n",
      "37.998041666666666 , 34.70741666666667\n",
      "38.11945833333333 , 34.40083333333333\n",
      "34.95320833333333 , 33.80444444444444\n",
      "36.65058333333333 , 35.9295\n",
      "38.12216666666666 , 35.51488888888889\n",
      "35.27278436079167 , 35.93714903466666\n",
      "34.395999999999994 , 35.28961111111111\n",
      "35.20022085458333 , 32.68512877627777\n",
      "34.61954166666666 , 35.83294444444445\n",
      "33.74225 , 35.11097222222222\n",
      "37.007 , 37.06008333333333\n",
      "37.05695833333333 , 37.21586111111112\n",
      "33.825583333333334 , 36.29922222222222\n",
      "32.412124999999996 , 35.79691666666667\n"
     ]
    }
   ],
   "source": [
    "for name,source in cc.iterrows():\n",
    "    if name != np.nan:\n",
    "        try:\n",
    "            this = SkyCoord(ra = source['ra_hms'],dec = source['dec_dms'])\n",
    "            print(this.ra.deg,',',this.dec.deg)\n",
    "        except:\n",
    "            print(name)\n",
    "    else:\n",
    "        print(' ')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a518c7fc",
   "metadata": {},
   "outputs": [],
   "source": [
    "k\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> plot_scripts/cross_matches.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "636c9a16-a34c-4a3f-843e-65a0864023f7",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "%load_ext autoreload\n",
    "%reload_ext autoreload\n",
    "%autoreload 2\n",
    "\n",
    "from glob import glob\n",
    "import numpy as np\n",
    "import os\n",
    "import pandas\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "MPLSTYLE = '/arc/home/shiona/paper_sty.mplstyle'\n",
    "plt.style.use(MPLSTYLE)\n",
    "\n",
    "journal_textwidths = {'prd': 6.50127,\n",
    "                      'none': 8.5,\n",
    "                      'kaobook':6.5, # just a guess\n",
    "                      'apj':6.0,\n",
    "                      'aj': 6.0\n",
    "                      } # Latex's \\textwidth in inches\n",
    "\n",
    "def figsize(fraction_of_textwidth = 0.45,height_per_width  = 1 / 1.61803399,journal = 'prd'):\n",
    "    \"\"\"When making your figure, decide its aspect ratio and your journal and its width as a fraction of the \\textwidth of the journal. Then use matplotlib.pyplot.Figure(figsize = ...) to specify the right size\"\"\"\n",
    "    textwidth = journal_textwidths[journal]\n",
    "    width_in = textwidth * fraction_of_textwidth\n",
    "    height_in = height_per_width * width_in\n",
    "    return (width_in, height_in)\n",
    "\n",
    "plt.rcParams[\"figure.figsize\"] = figsize( 2 / 1.61803399,journal = 'apj')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "8a90b09a-53e4-47a8-9fe2-7aca5de39e0a",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "df=pandas.read_csv('/arc/home/shiona/calibrator_surv/sources_x_rfc.csv')\n",
    "df_rfc=pandas.read_csv('/arc/home/shiona/calibrator_surv/rfc_pointed.csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "id": "2286c8ac-4a7f-40c7-ad72-7e90ac3cf88a",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAygAAAEXCAYAAABGR2CgAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/bCgiHAAAACXBIWXMAAA9hAAAPYQGoP6dpAABa8klEQVR4nO2dW2wbaZbf/0UWRV1giZa13omR9rap9KIHeWlTUoI8TpvqIEAwD26qFRgGggBtaoF9WTRmxCgPk/RL1NL0azBDuh/zsLY0ehjsw2yLPY3sYJ9k0U6AhT3jEb2jaXjHblqifBFvdcmDt2pI8SKS5uU7POcHGLSKX1WdU//6DuvUd9Ns27YhCIIgCIIgCIKgAJ5+GyAIgiAIgiAIguDQ9wTlf/2v/9XS9n7QKVtaPU6z5U8r1+j7Vq6/aNLaPu3q0qnt/eBNbZH77s32kVjQ2+NIjK6PxILuHUel3yCVNAHkea1Ve3pB27bYfea73/1uS9v7QadsafU4zZY/rVyj71u5/qJJa/u0q0untveDN7VF7rs320diQW+PIzG6PhILuncclX6DVNLEtuV5rVV7ekG7tuidzZMEQRAaUygUUCgUKrb5/X74/f4+WSQIQj+QWCAIQj002+7fIPl//a//NTweDy5dulT13aNHj9ztpmkCALxeb0/tq2VLL4/TbPnTyjX6vt53tbaf3NZPXfqlSSv7tKvLm2ynUFd+/etf4ze/+U3FtqmpKfzbf/tvsb+/j4sXLwIAbNuGx+PB7373O/zZn/0ZLMuCx+NBqVSCpmnwer2wbRuaprllnTKWZbnbNU1zj/emZX/3u9/h4sWLb3TcWj45Zd/03OXHrXXu3//+93jrrbdq2nny2jv7n9ynVlnbtmFZFnw+X0s+dUKnRj61ctxa9155mVo+NXtu59jNnrsZTff39/HWW2/VLWtZFoA/xoJmfeqUTo18cso+ePAAv/3tbyUWdCEWWJbl3p/1fNrf3695bqqxoJFPrR7397//fd06Sy0WaJpW8WygYiwoP+4//uM/4h/+4R/Q1xaU6elp/PznPz+1nGEYAABdlwYflRBd1IOCJs5b08XFRdy6dQsAcO3aNfzN3/xNU/tT8JEbool6UNBEYsHgIZqoCSVdvv/97wNAfxOUZikWiwBoXFhOiC7qQUETpwuHz+fD+Pg4AMDjaX6+Dgo+ckM0UQ8KmkgsGDxEEzWhqAsJSyldUE6ILurBQRMOPlJDNFEPDppw8JEaoomaUNSFhMVO3zlBLUQX9eCgCQcfqSGaqAcHTTj4SA3RRE0o6kIiQXEG4ghqIbq0R6lU6lqwcJpxVdPG6/XC5/N15Fiq+SZUa9LNe1xoDokFQj+QWKAmKsaD02IBiQSllT6pQu8QXVqnVCphb28P3Zo8zzmuSkEIeG3P9PR0Rx5M5L5Tj3JNun2PC80hsUDoBxIL1ETFeHBaLOhZglJrvvNSqYRisQjTNKFpGjweDwzDwNDQEIrFovtpGAZKpRLOnDkDy7Jg2za8Xm/Nsj6fD4ZhwOPxuFPe6bqOUqnUsCwAWJZ1allN06BpWsOyuq6f6lN5Wao+ObpMTEwMjE/d1smyLJimiQsXLtSc67/e1Hu1qFXWCULOtWpmOsFOnbte2UKhgH/6p3/Cy5cvcebMGfdatYszG8nQ0FDbxxA6S7kmpmnCtu2697jQG/o95XgtCoUCHj9+DNM0O5KgSCxQD4kFaqJaPGgmFvQsQVldXcWnn35ase2dd95pal8JPmoiurSP3+/H8PBw1fZOJAm15trvZ4LS6bdnct+pRy1N6t3jQm9Q8Y1pp5FYoB4SC9SEYjzoWYKysrKCTz75pGLbtWvXqm5m529nxgFd13F8fAxd15sqC6BmNuZs61XZZuxspayKPjm6OP8GwadaZTrpUz6fh8fjcf8BrxduymQyVfu1Q/lbkqmpKXdxJOetycnPWjRTppWyXq8XmqZhZGSk4l5pF4rTJQ46p2limqa7cGCn8Xg8yrwVVImTCzUOIhIL1KMZTTr5m1dO+W+eUAnFeNCzWu3Md15Os/1HOb8labUi97KCctalU+zv7+Pdd99FLpfr+LFHRkbw4MGDgQvYct+pRyNNTNPE48eP3a4fnUbXdVy4cIHUD28v4DA+Q2KBepymiYq/edlsFnfu3EE4HK76bmZmBru7u50yseXzd2r/N40HvbgOJyHx2oHrW5J2KnIvH0q56tJJMpkMcrkcrl69iqmpqY4ed2trC5lMpuG9kEwmMT8/j2g0iunpaezs7GBpaQnhcBibm5tYWFhANBrFzMwMstks4vE49vb2kM1mEYvFEAgEcO7cOezt7eHg4AAbGxsd86Eect+pRyNNLMuCYRgYGxvruGaGYeDVq1ewLKtugkLxHu8EFN+YtorEAvU4TZN+/+bV4vbt29jY2Kj5gN+Lh/JEIoGdnZ22E5Rm9j84OEAgEGgpHmSzWQQCAQC9uQ4nIVGrub4labUiv0kFbQeuunSDqakpXLhwoefnDYfDCAQCWFpaQigUQjKZxNLSEvb29hCJRCq+c8oDr9+mxOPxioC4sLDQE5vlvlOPZjTRdb1j08u2AsV7vBNIC4rQD5rVpF+/ebWYnZ3t64uHcDiMnZ2dru2fTqcRi8Vw+/btpo/p7NPP60IighWLRTcr54hTkU/718m3Ec3AXZdBYXJy0v1/NptFOp2uWzYQCCCRSCAQCFS9rVlZWemajeXIfaceqmtC7R7vBJZldW3cjyqoft9xhIIm6+vrbutpNpsF8LqFYX19HTMzM0gmkwBet77OzMxU/D+RSGB+fh7r6+vu/zc3N91jJxIJrK+v132ZUb7f+vq6e/50Oo2lpSVMT09XHC8Wi2FzcxNLS0uuXSf9iMfjFdtP2pBMJpFOp/Hll1/WtfHkNXH2SSaTFdehnk2bm5uYn59HIpFwr2E2m0UikXD/tQqJFhRpvlUT0WVwcALc7du3q4JdPB6v6Bqzu7uLYDBYdQznDXS3kftOPShoQuke7wSUZutpFwr3HTdU12R9fR3BYBCRSATBYBAHBwfud8vLywiFQm7LaTgcRiqVAvC6lSWdTiMajSIcDmN+fh57e3sIh8NYWlpCJBLB+vo6ACAYDCIej2NzcxORSMQ9fjqdxvb2Nra3t7G7u4tAIOB2oQJex6F0Oo3p6WnYto319XWcO3cOkUgE4XAYly5dwuHhIQC4D/xOK7AT02rZMDs7i9u3b7tJ0cnv0+l01TVxWpWclzTOdahnUygUcq+Pc+xsNovt7W1sbGw0fClUD7XvpH9m0N8CUUV0GRymp6exurqKmzdvVgRUAG73l1QqhYODg4qA3g/kvlMPCppQuseF5qBw33FDdU3Kx2o4LxxSqZTbyjo5Oem2agBwE4hAIFBRxmFyctKNFzs7O7h58yYCgYAbYxKJBLa3twEAP/7xj5FOp5FOpxEIBDA7O+sex3khEgwGEQgEkM1msbOzg/n5+Qo7nGRie3sbi4uLVfbUssFJLup9v7CwUPOalOOcv55Nk5OT7t+OPZFIBNvb25iennavQSuQ6OLlLHonqIXoMjiEw2FsbGzgxo0bFcG5nFAohHA4jLm5uarg1UvkvlMPCppQuseF5qBw33FDdU2ct/vA6+6enaznk5OTWF1ddf9OpVKIRqPY2NjAxsYG3n77bcRiMaTTaaytrdVtkXUe9ufm5ioe7CcnJysSGee7g4MDN6bVsuE0G1u5Jo1scnAStlQqhXg8jng8jqWlpbrHrAeJFpRBnoWEMqJL5+j0nPCtHM95YxwOhxGNRnHlypWGM3YsLy9jdXW1qvk6mUy2PQtJK8h9px7NaNKNaYabPSa1e1xoDokF6tGsJv36zVtZWcHCwgKmp6cRiUSwtraG9fV13Llzp2LshTNWzXlgPzg4cFs/UqlU1f+z2SzW1tZw5coVzMzMIBwOY21treLcThknIVhcXHS7VWWzWbe7lZMALC8vY2lpye3OVT5gfWVlBVeuXKl48G9kw6NHj5BIJGp+HwwGq64J8LplJJFIYHZ21r0O9Wwqv26pVAqpVAp/93d/h2QyiVAoNLgJivMjJDN2qIXo8uZMTU1hZGQEW1tbHT/2yMjIqRMnOAPZnL6ma2trmJ6extLSEv7Df/gP7rSrJ/vsP3r0CDdu3MD29rY7eO6jjz7quA+1kPtOPRpp4vF4oOs6Xr161ZVz67recMYqivd4J1D5LXankFigHqdp0u/fvEAgUNXdaHl5GcvLy1X/D4VCFfXI+X8wGKz4f/lLjEYvPtLpNOLxuDuexRlgXssmh5NxqdyPeueqtf03v/kNgNcJ5Mnv651/b2/P/X/5dahlUyQSca9D+TV8E0gkKBJ81ER0eXMuXryIBw8edOxtkhNENE1ratHOcDhc9SBTLyiVEwgE+jb9oNx36tFIE6/XiwsXLvRtJXmK93gnkGmGhX5wmiad/s0rR/WV5OPxuNtycXKAfLehGA9IJCiyGJOaiC6d4eLFix0LqqZpAhjsrg9y36nHaZp4vd6BvidVRBZqFPpBM5p08jePEmtra0gkElhaWnIXj+0VFOMBiVotb0nURHRRD4pvSVpF7jv1EE3UQ2KB0A9Ek/oEAoGOdH1qB4rxgESCIm9J1ER0UQ+Kb0laRe479RBN1ENigdAPRBM1oRgPSNxBPp+v3yYINRBd1IPD4mxy36mHaKIeEguEfiCaqAnFeEAiQXFmhZAbXy1El/YpFApdOa7zlkSl5txO+yr3nXqIJkI/kPtOPWpp0q3fO6F5VHs2aOaeIJGgqHJBhUpEl9bxer3QNA2PHz/uyvHLZ/FSCU3TOta0LPedepymyf7+fldm7QHUn7lH6B4SC9SjXJNu/94JzaPis8FpzwUkEhQO87lTRHRpHZ/Ph+npaXe2rU7jvJXw+/1dOX67eL3ejr3llPtOPRppsr+/j3fffRe5XK4r5x4ZGcGDBw9aSlKy2Szu3LlTc9HFmZmZhmsZdIJG5+/F/s3Qi+vwpkgsUI9yTbr9eyc0j4rPBqc9F0iCIrSN6NIePp+va10SHE2Gh4e7cnwVkPtOPRppkslkkMvlcPXq1VMXUWuVTCaDra0tZDKZlhKU27dvuws3nqQXD+WJRAI7OzttJxjN7J/NZlteZ6F8H9WTE0BigYqc1KSbv3dC81B8NiCRoMhsEGoiuqgHB004+EiNZjSZmprChQsXemDN6czOzvZ1EcZwOIydnZ2u7Z9Op7G8vIzbt283fcx0Oo1YLEZqcUqJBeohmqgJRV1IdOAslUoolUr9NkM4geiiHhw04eAjNVTXZH19HZubm1hYWEA2mwUAHBwcYH19HTMzM0gmkwCAZDKJmZmZiv8nEgnMz89jfX3d/f/m5qZ77EQigfX1dSwsLNQ9d/kxnPOn02ksLS1henq64nixWAybm5tYWlpy7TrpRzwer9h+0oZkMolHjx5he3u7ro0nr0kymUQ6nUYymay4DvVs2tzcxPz8PBKJhHsNs9ksEomE+6/bqH7fcUQ0UROKupBIqWThHzURXdSDgyYcfKSGypqsr68jGAwiEokgGAzi4ODA/W55eRmhUAjxeBzhcBjhcBipVArA61aWdDqNaDSKcDiM+fl57O3tIRwOY2lpCZFIBOvr6wCAYDCIeDyOzc1NRCIR9/jpdBrb29vY3t7G7u4uAoFARbereDyOdDqN6elp2LaN9fV1nDt3DpFIBOFwGJcuXcLh4SEAuA/8kUgEgUDATVJq2eC0EH3wwQc1v0+n01XXxNnH6TbmXId6NoVCIff6OMfOZrPY3t7GxsYG0ul0x7U8icr3HVdEEzWhqAuJFpRisegu/iOog+iiHhw04eAjNVTWZGdnB8FgEAAQCoXc/09OTrqfTqsGADeBCAQCFWUcJicn3SRnZ2cH0WgUkUgEe3t7iEQiSCQSWFhYwMLCAjweD9LpNNLpNAKBAGZnZ93jOHYEg0EEAgFks1ns7OxUnB+A+6C/vb1dZXs9G4DXfc4ty6r5fb1rUo5z/no2TU5Oun879kQiEUxOTmJ6erquHp1E5fuOK6KJmlDUhUSCMjQ0RDL7G3REF/XgoAkHH6nRjCaZTAaPHz/u6L9mpi523u4DrweBOy0DnWBychKrq6vu36lUCtFoFBsbG9jY2MDbb7+NWCyGdDqNtbU1hEKhuscJBAKYm5tzu2U528sTGee7g4MDN6mqZQPwegpPj8dT8/tWrkkjmxychC2VSiEejyMej2NpaanuMTuFxAL1EE3UhKIuJLp4OVkfxUE+g4zooh4cNOHgIzUaaTI1NYWRkRFsbW115dwjIyMNZwdbWVnBwsICpqenEYlEsLa2hvX1ddy5c6di7EU2m3U/U6kUDg4O3NaPVCpV9f9sNou1tTVcuXIFMzMzCIfDWFtbqzi3U8ZJCBYXF91uVdls1u1u5SQAy8vLWFpacrtzlQ9YX1lZwZUrVyoe/BvZkE6nEY/Ha34fDAarromzTyKRwOzsrHsd6tlUft1SqRRSqRT+7u/+DslkEqFQqCcJisQC9RBN1ISiLprdx3n6vv/97+PnP//5qeWcgT3cpqpLpVKYmZlBNBptavabx48fI5FIYHd3t+6buk7CVReVoaRJef1vNhYAtHzkQrkm+Xwejx49wqVLl9wpLbku1OgkOs54lmQyieXl5Z6cW7WVowHUvDcAiQWDhGiiJpR0cWIAiVTKMAwANC4sJ0QX9eCgCQcfqXGaJhcvXlQ2iegm8Xjcbbk4OUBeeHMkFqiHaKImFHVR59VKAzwej1JvgYTXiC7qwUETDj5SQzSpzdraGrLZLJaWltzxKULnkPtOPUQTNaGoC4kWFEEQBEGgRiAQ6FmXLkEQhEGCRILi9KUV1EJ0UQ8OmnDwkRqiidAP5L5TD9FETSjqQiJBoTTrACdEF/XgoAkHH6lRS5NCodAHSwQHFQfJd/qekFigHqKJmlDUhYTFlGYfUIH79+83XfZNZsARXdSDgyYcfKRGuSZerxeapuHx48d9too3KiYowOv1Wbxeb0eOJbFAPUQTNaGoC4kEhdriMv3i5cuX0DQN169fb3qfkZERPHjwoK0kRXRRDw6acPCRGuWa+Hw+TE9PwzTNPlokOLP2qPbm1Ov1duwhSWKBeogmakJRF7UiVx0oLjDTD/L5PGzbxtWrVxsuXOaQyWSwtbWFTCbTVoIiuqgHB004+EiNk5r4fD5Sb+oGkePjYwCoWG9k0JBYoB6iiZpQ1IWEpRQzv34yNTXV1MKOb4rooh4cNOHgIzVEE/XgoAkHH6khmqgJRV1IJCgUMz8OiC7qwUETDj5SQzRRDw6acPCRGqKJmlDUhYSl0lVATUQX9aCgSaFQQKFQQKlUwvPnzwG8HsBXLBZhmiY0TYPH44FhGBgaGkKxWKz4NAwDXq/X7dLo9XprlvX5fDAMAx6PB7Ztw7Zt6LqOUqnUsCzweoDxaWU1TYOmaQ3L6rrelE9OWcuySPqkaRqKxSIMwxgYn6jrBACmaSKfzyvr04sXL2BZlsQCRfSQWDD4OjnaqOyTg1rTe9TBMIwKowU1EF3Ug4Imq6urmJiYwC9+8QtMTExgYmICe3t7Te9PwUduGIYhg+IVg0I9+fzzzzE1NSWxYICQWKAmFOuKZtu23a+Tf//738fPf/7zU8vl83kAgz3YrxapVAozMzOIRqNNjSn5f//v/2Fra6vp8o8fP0YikcDu7i5CoVDL9nHVRWUoaOK0oCwuLuLWrVsAgGvXruFv/uZvmtqfgo/cEE3Ug4ImEgsGD9FETSjp4uQGJLp4aZrWbxOEGogu6kFBE7/fD7/fD5/Ph/HxcQCtrdVAwcduYJpmS6sBezyejq03cRpcNVEZCppILBg8RBM1oagLiQSllR9loXeILurBQRMOPp7ENE08fvy4pSZ6Xddx4cKFniQpHDVRHQ6acPCRGqKJmlDUhUSCQmnWAU6ILurBQRMOPp7EsiwYhoGxsbGm/DcMA69evYJlWT1JUDhqojocNOHgIzVEEzWhqAsJi0ulEgAaMxRxQnRRDw6acPCxHrquK+k3Z01UhYMmHHykhmiiJhR1IZGgUFxghgOii3pw0ISDj9QQTdSDgyYcfKSGaKImFHUhkaBQXGCGA6KLenDQhIOP1BBN1IODJhx8pIZooiYUdSFhKcXMjwOii3pw0ISDj9QQTdSDgyYcfKSGaKImFHUhkaBQzPw4ILqoBwdNOPhIDdFEPThowsFHaogmakJRFxKWUrqgnBBd1IODJhx8pIZooh4cNOHgIzVEEzWhqAsJi03T7LcJQg1EF/XgoAkHH6khmqgHB004+EgN0URNKOpCIkGhuAImB0QX9eCgCQcfqSGaqAcHTTj4SA3RRE0o6kIiQfF4PP02oSPs7+8jk8k0Xf7+/ftdtObNGRRdBgkOmnDwkRqiiXpw0ISDj9QQTdSEoi4kEhTDMADQnIXAYX9/H++++y5yuVy/TekYg6DLoMFBEw4+UkM0UQ8OmnDwkRqiiZpQ1KUiQdna2mpp56tXr3bUmHpQuqD1yGQyyOVyuHr1Kqamppra5+HDh/j666+7bFn7DIIugwYHTTj4SA3RRD04aMLBR2qIJmpCUZeKBOXjjz/G/Pw8bNs+dce7d+/2LEGhOD1aPaampnDhwoWmyrbSHawfDJIugwIHTTj4SA3RRD04aMLBR2qIJmpCUZcKS9fW1nDjxo2mdvzZz37W0okKhQIKhULFtlKphGKxCNM0oWkaPB4PDMPA0NAQisWi++nxeFAsFlEsFmFZFmzbhtfrrVnW5/PBMAx4PB7Ytg3btqHrOkqlUsOyAGBZ1qllNU2DpmkNy+q6XuWTZVk4f/48vF4vhoaGYBgGvF4vLMtyBy+V+6XrOnRdx/nz56HrOnw+n1vWOX95WcMwMDY2htHRUQwPD7s3oaZpME3TLVP+qes6JicnYZomCoVCyz45uhiGUVWWqk4ny1DzydE7n88r71O7UHwTNOiIJurBQRMOPlJDNFETirpUjJqZnZ1tesdQKNTSiVZXVzExMVHxb29vr6l9i8UiSqVSS+cTuo/ooh5OIj/IcPCRGqKJenDQhIOP1BBN1ISiLhUtKJcvXz51h1/+8pd4//33cenSpZZOtLKygk8++aRi27Vr16qyOudvpwXAeeNfvq1RWQA1384623pV9qSdHo8HT58+hWma7k1iWVZVWWeuaqdl4unTpzAMo2YiUF4WAF69eoXj42Pk83n3mjk4Zco/DcPAwcEBvF4v/H5/yz6V63Ja2VrHU1GnWmUo+XSyrqjsU7tQfBM06Igm6sFBEw4+UkM0UROKulQ8KczOzuLo6Khu4YODA8zOzuL9999v+UR+v7/iIRhoftozin3nOCC6qAcHTTj4SA3RRD04aMLBR2qIJmpCUZcKS8PhMObm5hAIBBCPxzE3N1fRlWt3dxePHj3qvZGELignRBf14KAJBx+pIZqoBwdNOPhIDdFETSjqUmHxZ5995v7/7t27+MEPflBR+MqVK1hcXOyNZWXU6gol9B/RRT04aMLBR2qIJurBQRMOPlJDNFETirrUTalqTXF77949pFKprhpUi2amPRZ6j+iiHhw04eAjNUQT9eCgCQcfqSGaqAlFXeomKIuLi5idncXc3BwAIJ1OI5lMYm1trWfGOXi93p6fUzgd0UU9OGjCwUdqiCbqwUETDj5SQzRRE4q61E1QLl++jDt37uDmzZvY3d3F5cuXsby8jCtXrvTSPgBwZyaiOAsBBe7fv99S+ampKVy8eFF0URAOmnDwkRqiiXpw0ISDj9QQTdSEoi4NR81sbW1hbm4ON27cwN27d3F4eNgruyqgdEEp8fLlS2iahuvXr7e038jICB48eIALFy50yTKhXTjUFQ4+UkM0UQ8OmnDwkRqiiZpQ1KVugvIXf/EXuH37Nv7bf/tveO+993D58mX87Gc/wxdffIGPP/64lzaSnB6NAvl8HrZt4+rVq5iammpqn0wmg62tLWQyGXcf0UUdONQVDj52AtM0W1pI1ePxtN0NQDRRDw6acPCRGqKJmlDUpa6l6XQaBwcH+PGPf+xu+/DDD3Hu3LmeJygUMz9KTE1NtdUaIrqoBwdNOPj4ppimiadPn8K27aZ/kHRdx4ULF9pKUkQT9eCgCQcfqSGaqAlFXer+cs3PzwMANE1zt33xxRfdt6gGFDM/Dogu6sFBEw4+vimWZcE0TYyOjmJkZOTU8oZh4NWrV7Asq60ERTRRDw6acPCRGqKJmlDUpa6loVAI//W//lc8evQIX3zxBW7fvo1kMon19fVe2gcA8Pl8PT+ncDqii3pw0ISDj51C1/WeXC/RRD04aMLBR2qIJmpCUZe6CcqVK1cQDAaxubmJO3fuIBQKYW1tDZcvX+6lfQD+OPsAxQs8yIgu6sFBEw4+UkM0UQ8OmnDwkRqiiZpQ1KVuguIMhv/hD3/obvvZz36GRCKBn/zkJz0xzsHj8fT0fEJziC7qwUETDj5SQzRRDw6acPCRGqKJmlDUpa7F0WgU/+bf/Bv83//7f91tH374ISYmJnpiWDm2bZNcBXPQEV3Ug4MmHHykhmiiHhw04eAjNUQTNaGoS90EZW1tDaFQCJcvX8Z/+k//CS9evAAATE9P98w4B4oXlgOii3pw0ISDj9QQTdSDgyYcfKSGaKImFHWpm6CcPXsWP/3pT/Hb3/4Wz549QyAQwOeff14xq1ev0HWd1MwDXBBd1IODJhx8pIZooh4cNOHgIzVEEzWhqEvdBOXLL78EAASDQWxvb+Nv//Zv8dOf/hRLS0s9M86hVCq1tOCY0BtEF/XgoAkHH6khmqgHB004+EgN0URNKOpSN51aWVnBvXv38N577wEAwuEwfvvb31Ys3NgrKC4wwwHRRT04aMLBR2qIJurBQRMOPlJDNFETirrUTVDqTSfcjxYUigvMcEB0UQ8OmnDwkRqiiXpw0ISDj9QQTdSEoi4Vlm5tbSEcDmN8fBxffPEFstls1Q5Od69eQjHz44Dooh4cNOHgIzVEE/XgoAkHH6khmqgJRV0qEpSf/vSnCAQCeP/99/Hll18inU4jGAy632ezWezu7vbcSIqZHwdEF/XgoAkHH6khmqgHB004+EgN0URNKOpSYakzMB54PQalVjevu3fvdt+qE1Ba+ZIToot6cNCEg4/UEE3Ug4MmHHykhmiiJhR1aXkMytmzZ7tmTD0MwwBA8wIPMqKLenDQZFB8NE0TlmU1VbZUKjVdth8MiiaDBAdNOPhIDdFETSjqUpGg3L17F7dv3264QzKZxM7OTleNOonHU3c2ZKGPiC7qwUGTQfDRNE08fvzY/dE4jVKphGfPnmF8fFzJH5hB0GTQ4KAJBx+pIZqoCUVdKhKUQCCAjY0NhEKhujvs7e113ShBEIRBxrIsGIaBsbGxpvoE53I5PHnyROlWFEEQBEHoFBW/jJcuXcLGxkbd7l1Af8agyI+ymogu6kFBk0KhgEKhgFKphOfPnwN43UJQLBZhmiY0TYPH44FhGBgaGkKxWKz4fPXqFbxeL2zbhm3b8Hq9Ncv6fD4YhgGPx+OW1XUdpVKpYVng9XU8raymadA0rWFZXddr+nR8fOwmKT6fD6VSCbquu/qd9F/TNJimCcMwkM/nXTtt2655rfL5PCzLQqFQcBOgRnY6GhQKBViW1bJPpmmiVCrB6/VWlbUsi6xOJ+89Sj45utS7R1Tw6cWLF7Asi3UsUEmPTvgksUBNn46Pj92yqvvkUNXmczI5ef78ecW/zz77rK2HkjdB13VSMw9wQXRRDwqarK6uYmJiAr/4xS8wMTGBiYmJllpmKfjIDV3X4fV6+22GUAaFevL5559jampKYsEAIbFATSjWlbrW/vjHP0YsFoOmaQBev6nTNK1h969uUSqVANAa3MMB0UU9KGiysrKCTz75BIuLi7h16xYA4Nq1a1XztDt/O0H15Ofw8PCpZWtdB2dbr8rW8ml0dBQejwfDw8N1fzic442MjOD4+Bherxe6rlf4Xass8PraeDwe+P3+quvqnMspOzIyglKpBJ/PB7/fX+Fbsz4dHx/D5/NV+NLIfyo61bv3KPjk3DPO/aKiTz/60Y8Qi8VYxwKV9OiETxIL1PTJaZkYGhoi41PdBGVvbw+Hh4fY2dnBo0ePcOPGDaTTady7d6/eLl2D4gIzHBBd1IOCJn6/330QHh8fB9DaAD4KPnJDNFEPCppILBg8RBM1oahL3UgwPz+PiYkJhMNhJJNJAEAwGMTq6mrPjHMoFotuP2lBHUQX9eCgCQcfqSGaqAcHTTj4SA3RRE0o6lK3BSWdTuPcuXPY3d1FLBbDv/pX/wqapsG27V7aB4Bm5scB0UU9OGjCwUdqiCbqwUETDj5SQzRRE4q61E1QfvjDHyISieDtt9/G22+/jS+//BJfffUVPvroo17aBwBu1kdtgM+gI7qoBwdNOPhIDdFEPThowsFHaogmakJRl4aWXrp0yf1/MBhEMBjEvXv38N5773XbrgpUHvDLGdFFPThowsHHfuBMD9oKHo8HXq9XNFEQDppw8JEaoomaUNSlboJy7949xONxpNNpd9vBwQHS6TSePXvWE+McnNkHKF7gQUZ0UQ8OmnDwsdeYpomnT5+689k3i67ruHDhgmiiIBw04eAjNUQTNaGoS91fovfffx/RaBSRSKRi+8bGRteNOokz1bGgFqKLenDQhIOPvcayLJimidHRUXf64dMwDAOvXr2CZVmiiYJw0ISDj9QQTdSEoi51E5RwOFxzUcZ+jEGheGE5ILqoBwdNOPjYL3Rdb+sNm2iiHhw04eAjNUQTNaGoS91phpeWlqrWPHn+/Dlu3rzZbZuqsCwLlmX1/LxCY0QX9eCgCQcfqSGaqAcHTTj4SA3RRE0o6tJwmuH5+fmKrMtZTf4HP/hBT4xzoDTrACdEF/XgoAkHH6khmqgHB004+EgN0URNKOpS1+K1tTVsb29jdnbW3Wbbdl9aUJyZZSgN7uGA6KIeHDTh4CM1RBP14KAJBx+pIZqoCUVd6iYokUgEV65cqdq+tLTUVYNqQXGBGQ6ILurBQRMOPlJDNFEPDppw8JEaoomaUNSlboIyPT2NlZUVzM3NVWy/desWbt261XXDyqG4wMygc//+fXfautN0mZqawsWLF3thFns41BUOPlJDNFEPDppw8JEaoomaUNSlrqXxeBzZbBbb29vutmw2i0ePHvXEsHIoZn6DysuXL6FpGq5fvw6/3w8AKBQKDfcZGRnBgwcPJEnpARzqCgcfqSGaqAcHTTj4SA3RRE0o6tJwDEqtLl5fffVVVw2qBcXMb1DJ5/OwbRtXr17FW2+9BQDI5XJ1y2cyGWxtbSGTyUiC0gM41BUOPlJDNFEPDppw8JEaoomaUNSlrqV3797FuXPn8N5771Vsr5W0dBtKF5QLU1NTmJqaAvB6FWpBDTjUFQ4+UkM0UQ8OmnDwkRqiiZpQ1KXuOig//elPEQgEqrY/f/68m/bUxDRNeQhWEE3TSC7+M8hwqCscfKSGaKIeHDTh4CM1RBM1oahLwy5e8Xgci4uLFdvj8Th+8pOfdN2wcuQhWBCag0Nd4eAjNUQT9eCgCQcfqSGaqAlFXRoOkk8mk1hbW6vYrmlazxMUj6duQ4/QR2zb7rcJwgk41BUOPlJDNFEPDppw8JEaoomaUNSlrsVLS0s4PDyEZVkV/27fvt1L+wAAhmG4U9oK6uDxeEje9IMMh7rCwUdqiCbqwUETDj5SQzRRE4q61G1B+fDDDwEAW1tbSKfTmJmZwfe+9z13ey+hOD0aB6j1Z+QAh7rCwUdqiCbqwUETDj5SQzRRE4q61E1QHj16hJmZGQBAMBjEX//1X+Po6Ai7u7sYHx/vmYEAzenROODo4egj9B8OdYWDj9QQTdSDgyYcfKSGaKImFHWpa2ksFsPGxkbFtMLZbBaJRAI/+MEPemKcA8XMjwPUmgs5wKGucPCRGqKJenDQhIOP1BBN1ISiLnUTlPn5+ao1TwKBQM2ph7sNxcyPA9KCoh4c6goHH6khmqgHB004+EgN0URNKOpS19JsNlu17d69e9je3sbHH3/c8okKhQIKhULFtlKphGKxCNM0oWkaPB4PDMPA0NAQisWi++nxeFAsFlEsFmFZFmzbhtfrrVnW5/PBMAx4PB7Ytg3btqHrOkqlUsOyAGBZ1qllnbU/GpXVdb3KJ8uycP78eXi9XgwNDcEwDHi9XliW5U7/Vu6XruvQdR3nz5+Hruvw+XxuWef85WUNw8DY2BhGR0cxPDzs3oSapsE0TbdM+afP58Pk5CSGhobg9Xrh8XjqlnX8GR4expkzZzA8POza4PF43LInfXJ8sCwLx8fHyut0skx5WQr3nqN3Pp9X3qd2ofgmaNARTdSDgyYcfKSGaKImFHWpm6CEw2FMTk5ibm4OAJBOp5FOp7G7u9vWiVZXV/Hpp59WbHvnnXea2rdYLKJUKmF4eLitcwvdwev1wuv1olQq9dsU4Z9xEn5Kb0laheKboEFHNFEPDppw8JEaoomaUNSlrqWXL19GOp1GIpFAOp1GOBxGNBrFxMREWydaWVnBJ598UrHt2rVrVVmd87dzEXVdR7FYxPDwcFNlAdR8O+ts61XZk3Z6PB48ffoUpmm6N4plWVVlnZmxisUiDMPA06dPYRhGzSSgvCwAvHr1CsfHx8jn81XjQ5wy5Z+lUgkHBwfuQ+3J4538BIB8Po8XL16453Bah+r55Pjg8XgwOjpacY1U1KlWmVbK9tsnRwfHPpV9ahdKAZYLool6cNCEg4/UEE3UhKIuDS0OBAJYXl6u2Hbv3j289957LZ/I7/fD7/dXbGt2DY1aD/JC/6G4Mumgw6GucPCRGqKJenDQhIOP1BBN1ISiLnUTlF/+8peIxWIVY1Fs28ajR496vv6FrFguCM3Boa5w8JEaool6cNCEg4/UEE3UhKIudROUSCSCaDSKubk5d+auw8PDvqwk7/V6e35O4XQo3vCDDoe6wsFHaogm6sFBEw4+UkM0UROKujQcJP/ZZ59VbZ+fn++qQbVwxlNQnIVgkHFueFlRXh041BUOPlJDNFEPDppw8JEaoomaUNSlboKyuLiIzz//HKFQqGL7xsYGfvKTn3TdsHIoXVBOyEKN6sGhrnDwkRqiiXpw0ISDj9QQTdSEoi51E5TV1VWkUqmqhRmPjo56nqBQnB6NA7JQo3pwqCscfKSGaKIeHDTh4CM1RBM1oahLXUvX1taqVpIHgK+++qqrBtWCYubHAWlBUQ8OdYWDj1QwTROlUsmd0e+0NZE8Hg/JvtAU4VBPOPhIDdFETSjqUjdBqZWcNNreTShmfhyQFhT14FBXOPhIAdM08fTpU9i27U5hedqPoK7ruHDhgiQpPYBDPeHgIzVEEzWhqEuFpVtbW7h69WpTO7ZS9k2ptfib0H+kBUU9ONQVDj5SwLIsmKaJ0dHRqsU4a2EYBl69egXLsiRB6QEc6gkHH6khmqgJRV0qfk22t7erxpzU49atWz1LUJwHYYoXeJBxHjIoLgA0qHCoKxx8pISu624XL9FEHTjUEw4+UkM0UROKulQkKDs7O9jZ2Wlqx16uIt7sivNCb5HERD041BUOPlJDNFEPDppw8JEaoomaUNSlIkG5c+dOv+xoiCwIqCa9TFKF5uBQVzj4KAhvCod6wsFHaogmakJRFxKjZSheWA5IgqIeHOoKBx+pIZqoBwdNOPhIDdFETSjqQiJBUXXWgf39fWQymabK3r9/v8vW9B7p4qUeqtaVTsLBR2pQ7D4w6HCoJxx8pIZooiYUdSFhsTO3vkqDe/b39/Huu+8il8v125S+4QySN02zz5YIDirWlU7DwUdqUByAOehwqCccfKSGaKImFHWpm6D88pe/RDabxdWrV/H8+XPEYjGk02msra3hvffe66GJai4wk8lkkMvlcPXqVUxNTZ1a/uHDh/j66697YFnvkGmG1UPFutJpOPhIDdFEPThowsFHaogmakJRl7oJymeffYbNzU0Af1yc8bPPPsOtW7d6nqCovMDM1NQULly4cGq5ZruCUUIWalQPletKp+DgIzUcTUZGRvpsieDAoZ5w8JEaoomaUNSlrqULCwsYHx/HzZs3sbu7i3Q6jbfffhtHR0e9tA8AzcyPA9KCoh4U6kqhUEChUECpVMLz588BvG5+LhaLME0TmqbB4/HAMAwMDQ2hWCxWfBqGAV3Xkc/nYds2vF5vzbI+nw+GYcDj8cC2bdi2DV3XUSqVGpYFXo+vOq2spmnQNK1hWV3Xa/p0fHwMy7KQz+ehaRpKpRJ0XXfHdZ303zRNmKYJwzCQz+ddO23brnmt8vk8LMtCoVBwf5Aa2WkYBizLcm0+zSenrHOOsbExlEolmKbpXqOTPjnfGYZRcVyVdTp575X7r/q9p2kaTNN07xcVfXrx4gUsy2IdC1TSoxM+eTwet54Pik+DoJMThx1tVPbJoe7Ixr29PXz00UdYWlpCIpHA22+/jbt37yIej7f1UPImFItFeUuvILquk8rGOUChrqyurmJiYgK/+MUvMDExgYmJCezt7TW9v/MAI6gDhfuOGxQ0+fzzzzE1NSWxYIAoFovueAdBHSjq0rCL1927d3Hz5k1MTEzg6OgIBwcHWF5e7qV9AGgN6uGEtKCoB4W6srKygk8++QSLi4u4desWAODatWtVrT/O304S7HyOj48DqPS1Xtla18PZ1quytXwaHR2Fx+PB8PBw3UTfOd7IyAiOj4/h9Xqh6zqGh4cblgWA4eFheDwe+P3+quvqnMspOzIy4rbEDA0NVZSvVdbBNM2KcwwPD8Pr9bplTvrkvDHTdb3qWqmq08kyrZTtt08nB8Wq6NOPfvQjxGIx1rFAJT064VOpVMLIyEhFXKPuU60y1Hw6c+aM+z0Vn+q2oNy7dw+XL1/GxMQEAGBiYgJXrlzpy9oXhmHIw7CCeL1edyYvQQ0o1BW/34/x8XH4fD6Mj49jfHy8pWlqKfjIDdFEPShoIrFg8BBN1ISiLlXpktMP9NatW5iennYXdzk4OEA2m0UsFsPOzk5PjZQ59tWE4sI/gw6HusLBR2qIJurBQRMOPlJDNFETirpUJSh7e3tYWFhwpxQuR9M0RKPRnhknCIIgCIIgCAIvqhKUy5cvY3d3F8lkEh9++GE/bKpCVixXk3509xMaw6GucPCRGqKJenDQhIOP1BBN1ISiLjXbfCYmJuomJ/fu3eumPTWR2aLUxJn6VFAHDnWFg4/UEE3Ug4MmHHykhmiiJhR1abiSfCwWQzabdbfZto1Hjx71/KH05Gwkgho4N7tM86gOHOoKBx+p4WhC7QdwkOFQTzj4SA3RRE0o6lL31yQSiSAajWJubg6BQAAAcHh4iNu3b/fKNhcKi89xhNqMEBzgUFc4+EgN0UQ9OGjCwUdqiCZqQlGXuglKOBzGZ599VrV9fn6+qwbVwnlDL2/n1EJaUNSDQ13h4CM1HE3K10kR+guHesLBR2qIJmpCUZe6li4uLuLzzz9HKBSq2L6xsYGf/OQnXTesHIqZHwdaaUG5f/9+02WnpqZw8eLFdkxiD4e6wsFHaogm6sFBEw4+UkM0UROKutRNUFZXV5FKpdzuXQ5HR0c9T1AoZn4caKYF5eXLl9A0DdevX2/6uCMjI3jw4IEkKW3Aoa6o6KNpmi3NklIqlUjOqlIPaUFRDxXrSafh4CM1RBM1oahLXUvX1tZw5cqVqu1fffVVVw2qBaVBPZxoZrKEfD4P27Zx9epVTE1NnVo+k8lga2sLmUxGEpQ24FBXVPPRNE08fvy4pRbFUqmEZ8+euatoU4fSjx4XBuG+Og0OPlJDNFETirrU/VWplZxsbW1Vtaj0AueHn+IFHmSclUmbSVSmpqZw4cKFbpvEHg51RTUfLcuCYRgYGxtr+kE9l8vhyZMnA9OKMih+DBKq1ZNuwMFHaogmakJRl7q/pv/+3//7ir8PDg6QSqUQDofx/vvvd92wcmRBQDWxbbvfJggn4FBXVPVR1/Wmg78z5eOgoKomnOGgCQcfqSGaqAlFXeomKLZtY2FhoWLb9vY2Pvjgg64bdRKKF5YDkqCoB4e6wsFHQXhTONQTDj5SQzRRE4q61E1Q4vE4Ll26VLHtxo0bWFxcxMcff9x1w8qR7gNq0koXL6E3cKgrHHykhmiiHhw04eAjNUQTNaGoS90ERdM0/OM//mPFtlQqhWQy2W2bqpABmGoiiYl6cKgrHHykhmiiHhw04eAjNUQTNaGoS12Lg8EgNE2r6MZz9uzZmos3dhunv3a3B/fs7+8jk8k0VbaVdT0GFVmoUT16VVf6CQcfqeFoQvFHcFDhUE84+EgN0URNKOrSsIvXjRs3emlLXXqxwMz+/j7effdd5HK5rp9rUGhlWlWhN1BcjKlVOPhIDdFEPThowsFHaogmakJRl7oJipOcbG1tIZ1OY2ZmBt/73vd6Zlg5vVhgJpPJIJfLNb1ex8OHD/H11193zR4KSAuKelBcjKlVOPhIDVmoUT041BMOPlJDNFETirrUtfTRo0eYmZkB8Lq711//9V/j6OgIu7u7GB8f75mBQG8zv2bX62i2K9ggIy0o6kHxLUmrcPCRGqKJenDQhIOP1BBN1ISiLp56X8RiMWxsbODg4AB37tzBnTt3sLOzg0Qi0Uv7ALzO/OQtvXrouk4qG+cAh7rCwUdqiCbqwUETDj5SQzRRE4q61H26nJ+fr1pNPhAI9GUleXkIVhOZxUs9ONQVDj5SQzRRDw6acPCRGqKJmlDUpW4LSjabrdp27949bG9vd9OempimKQ/DCqJpGsnFfwYZDnWFg4/UsCyrqXn2TdNEqVRq+p/o3D4c6gkHH6khmqgJRV3qplThcBiTk5OYm5sDAKTTaaTTaezu7vbMOAd5CBaE5uBQVzj4OIiYpomnT5/Ctu2m3+bpuo4LFy7A6/V22brBg0M94eAjNUQTNaGoS91ficuXL+PRo0dIJBLY29tDOBxGNBrFxMREL+0D8McVywW1KF8jR1ADDnWFg4/UaEYTy7JgmiZGR0ebmu3LMAy8evUKlmVJgtIGHOoJBx+pIZqoCUVd6iYoz58/x8bGBn74wx8CgDuD1/vvv98z4xyc2aIozkIwyDg3PLVmw0GGQ13h4CM1HE2aWQRM13VSi4VRhUM94eAjNUQTNaGoS92U6uOPP0Y8Hnf/npiYwOHhIb744oueGFbO0NAQqYvKBYp9GgcdDnWFg4/U8Pl8knQoBod6wsFHaogmakJRl7oJytzcHHZ2diq2ffjhh4jFYl036iQUp0fjgEwzrB4c6goHH6nhDGoX1IFDPeHgIzVEEzWhqEtLT5dffPFFX8YdUMv6uCALNaoHh7rSCx9N02xqVirg9cN5s2UHFQ73HTU4aMLBR2qIJmpCUZeGs3h98MEH+OCDDwAAX375Jb766quKbl+9wsn65G29Wjh6UMvKBxkOdaXbPpqmicePHzedgJdKJTx79gzj4+Nd7eb05MkT5PN5DA8Pn1o2n8/j6OgIf/7nf941e8pxNGlm8LvQGyQWCP1ANFETiro0nMVrY2PDncUrFAphbW0Nly9f7qV9AGhmfhyQFhT14FBXuu2jZVkwDANjY2NNBfNcLocnT550tRXlm2++wfXr11EoFJrex+/34+///u97kqTI+BP1kFgg9APRRE0o6tLw13diYsKdxaufUMz8OOBM/cm9e4tKcKgrvfKx2dmmejH24uDgAIVCAVevXsXU1NSp5TOZDLa2tnBwcNB124A/XoNBvu+oIbFA6AeiiZpQ1IWEpZQuKCckMVEPDnWFg4/1mJqawoULF/ptRhWcNVEVDppw8JEaoomaUNSlZxYXCoWq7gmlUgnFYhGmaULTNHg8HhiGgaGhIRSLRffTsiz3DZ1lWbBtG16vt2ZZn88HwzDg8Xhg27a7anGpVGpY1jRNnDt3DrquY2hoCIZhQNd199M0zYpjOouNjYyMwOPxVJV1Vu20bdv9/vz58/B6ve7xvV4vLMuqKOv45cyQdf78efdNrlNW0zR38bJyO8fGxjA6Oorh4WH3ZtQ0DaZpVtjnfPp8PkxOTmJoaAher9e9DrXKOj4NDw/jzJkzGB4ehtfrhdfrRaFQcMue9GloaKjK71plHZ9GRkbg9/thGAYMw6jSybkHTtO0/Jj1ypb7Ve/eKy/brXuvkz45Uz9blqW8T+0iibF6iCbqwUETDj5SQzRRE4q69CxBWV1dxaefflqx7Z133mlqX+fBSBCExnCoK4PunyB0Ag71hIOP1FBJk/39fWQymabLT01N4eLFi120qH+opEuz9CxBWVlZwSeffFKx7dq1a1UDd5y/nRYAXddRLBbh9/ubKgvUHrDpbKtX1uv14tmzZ+5bewBVn+WLEh4fHyOXyyGXy8GyrKqy5ZimCcMw8PTpU5im6ZapldE65ygWi+4+hmHU7OdeXhYAXr16hePjY+Tz+aoB7LV8KpVKODg4qHjzXq+sQz6fx4sXL5DP5yve1tfzqVgsVvndyP9cLue2yJSvs9KOps2ULafe/dRK2W7Z2WxZ59o69qnsU7s4Y58EdXBazVRAHkpew6GecPCRGqposr+/j3fffRe5XK7pfUZGRvDgwQOJB4rQswTF7/fD7/dXbGv2R8152KY4C8Eg49zwspq8OnCoKxx8pIajSb9n85KHkj/CoZ5w8JEaqmiSyWSQy+Vanlgkk8kMXCwA1NGlFUiMmqF0QTkh0wyrB4e6wsFHaqiiiTyU/BFVNOkmHHykhmqaqDqxSK9RTZdmIJGgUJwejQOyUKN6cKgrHHykhmoLNcpDCY96wsFHaogmakJRFxKWUsz8OCAtKOrBoa5w8JEaool6cNCEg4/UEE3UhKIuJBIUipkfB7rZgnL//v2myw7qINd24FBXOPhIDdVaUAQe9YSDj9QQTdSEoi4kLO33wEuhNt1oQXn58iU0TcP169eb3mdQB7m2A4e6wsFHaogm6sFBEw4+UkM0UROKupBIUFSZIUaoxJnFq5MLAOXzedi2LYNc24RDXeHgIzUcTSi9nRt0ONQTDj5SQzRRE4q6kPg1UWmOfeGPdHNlUhnk2h4U6kqhUEChUECpVMLz588BAKVSyV2PR9M0eDyemivbDw0NoVAowOv1usms1+utWbZ8ZXtnActGK9s7ZR1bDMOoeVxd12FZFjRNc/2xbRv5fB5+v79mWQCuTz6fz7U9n89jaGgIpVKpZlnnOLZt4/z589B1HT6fzz2/pmmwLMu9BrquwzAMjIyMYHR0tGqNonr+G4bhlnXsqFfW+b5YLMKyLBQKBQwPD6NUKsHn87nX86RPhmG4ayflcrma1x54vaCYx+NBPp+HZVk4Pj7G2NhYzbIn7TQMA36/HyMjI/B6vRXaezwemKbpXiNd1+H1enH+/HlYloVcLnfqvVfufzfuvdN0csqWa1+vrGVZTdWnfvr04sULWJalbCzopB66riuvRyd8sm3bPU4/fepFLPjDH/6AZ8+eAYB7rTweT81P5/fi7Nmz+LM/+7Oe61QsFqFpWt1rr9K950AiQaG4AiYHnAonqAOFurK6uopPP/0UADAxMQEAeOedd5re3wmIgiDUh0I9+fzzz/E//+f/BCCxYFCgrsevf/3rCh+chOZk0vGHP/wB/+W//Bc3SSgWixgbG8PR0REmJibczxcvXmBsbAyFQgEejwdjY2P41a9+he985zs99YuiLpKgCG0jCYp6UKgrKysr+OSTT7C4uIhbt24BAK5du1Y1y0i9le2Hh4crPhuVbWVle2e7x+PB0NCQ21oB/HHwd61B4M4P1PDwMLxeb8OyzvGGh4fdfXRdr9k1qvzcmqbh6dOnMAwDpVKpqqyzWKrTWpLL5XB8fOz6Uo5zrnI7nR/hoaGhivK1ypaf0+PxwO/3u5/l/p/0yTRNeL3emteoXtewQqGA0dHRimt0mqaFQgG5XM5tral3jZy39E+fPoXH46nwrd79VMvOTt57nSyby+Wg67pbT1T06Uc/+hFisZiysaDTZZvxidI9VsvOXC4Hr9dbUWf75VMrseDo6AjffvttS+NfATTdHR34Y5f0bDaLYDDYlk/tlnV8Lo/xqt97JBIU6desJt3s4iW0B4W64vf74ff74fP5MD4+DqC1rmkUfKTIkydPkM/nKx72GpHP53F0dIQ///M/J9G1kBsU6onEgsGDqiatjn99+PAhvv76azLd0SnqQsJi540hpcE9HHAGyZe/mRD6C4e6wsHHXvPNN9/g+vXrKBQKLe3n9/vx93//93jrrbcAiCYqwaGecPCRGtQ1aTbhyGQyPbCmc1DUhUSCQnGBGQ7IQo3qwaGucPCx1xwcHKBQKLTVXeHg4ADT09Ndsev3v/89Hj9+3PSP6oMHD7piB0U41BMOPlJDNFETirqQSFAoLjDDAUePbizUKLQHh7rCwcd+0W53hW4s1Pi73/0OH3zwQcutOsJrONQTDj5SQzRRE4q6kLCUYubHAWlBUQ8OdYWDj9TohiaZTKblVh2nX7jAo55w8JEaoomaUNSFRIJCMfPjgLSgqAeHusLBR2p0owXFoZVWHWr9wrsJh3rCwUdqiCZqQlEXEpZSGtTDCWlBUQ8OdYWDj9QQTdSDgyYcfKSGaKImFHUhMTeks6KzoBbOmgaCOnCoKxx8pIZooh4cNOHgIzVEEzWhqAuJFhSZY19NKCwKyA0OdYWDj9RoVpNW1lp5+PDhm5rFGg71hIOP1BBN1ISiLiQSFEEQBIE27a61IgiCIPCDRIIiK5ariaZp/TZBOAGHusLBR2o0o0mra63IjFxvBod6wsFHaogmakJRFxIJCqVZBzghK8irB4e6wsFHarSiyaCu1KwaHOoJBx+pIZqoCUVdSFhcKpUAtD4Lwf7+ftM/cvfv32/ZLu7INMPq0W5doQQHH6nhaELxR3BQ4VBPOPhIDdFETSjqQuLXpJ0FZvb39/Huu+8il8t1wSIBkGmGVYTiYkytwsFHaogm6sFBEw4+UkM0UROKupBIUNpZYCaTySCXy0l/5y6iUgtKqy1gU1NTuHjxYpes6R8UF2NqFQ4+UqObCzUK7cGhnnDwkRqiiZpQ1IWEpW+S+Ul/5+6hQgvKy5cvoWkarl+/3tJ+IyMjePDgwcAlKRTfkrQKBx+pIZqoBwdNOPhIDdFETSjqQiJBoZj5cUCFFpR8Pg/btptuKQNeJ6NbW1vIZDIDl6BwqCscfKSGtKCoB4d6wsFHaogmakJRFxKWUhrUwwmVZvFqtqVs0OFQV9rx0TTNpqdZLJVKJKdk7CeUfvS4ILFA6AeiiZpQ1IXEr4rTlYjiBR5knJVJVUpUuMOhrrTqo2maePz4cdNdEkulEp49e4bx8fGBvo6dRBI69ZBYIPQD0URNKOpCIkGRBQHVxLbtfpsgnIBDXWnVR8uyYBgGxsbGmnrTn8vl8OTJE3nobgEO9x01OGjCwUdqiCan08qkPp2a0IeiLpKgCG0jCYp6cKgr7fqo63pTb4+c+eIFPgxiK7DEAqEfiCb1aWdSn05N6ENRFxIJirzJVBPp4qUeHOoKBx+pQV2T+/fvw+v1NlWWyhTl1DVpBg4+UkM0qU+rk/p0ckIfirqQSFBkAKaaSGKiHhzqCgcfqUFVE+eN5n/+z/+56X2oTFFOVZNW4OAjNUST0+nHpD4UdSFhsdPlgtLgHg6oMM2wUAmHujIoPj558gT5fB7Dw8Onln348GEPLGqPhw8fulo0aoVQ0Yd232j+6le/wne/+92mztGvFpdBqSeN4OAjNUQTNaGoC4kEheICMxxQYaFGoRIOdWUQfPzmm29w/fp1FAqFfpvSNk7rw1/+5V/C7/cDAFl/mn2j2c8+5K0yCPXkNDj4SA3RRE0o6kIiQaG4wAwHpAVFPTjUlUHw8eDgAIVCoek39w8fPsTXX3/dA8uap7z14a233gLwega0eqjoQ6v0osUF6EyryyDUk9Pg4CM1RBM1oagLCUspZn4ckBYU9eBQVwbJx2bf3GcymR5Y0x5TU1M4d+4cgMYDMVX2oVW62eICdKbVZZDqST04+EgN0URNKOpCIkGhmPlxgHoLSj/mIu82HOoKBx+pQT0WdItWW1yAzs3cw6GecPCRGqKJmlDUhYSllC4oJ6jO4kWpH3mrcKgrHHykBtVY0Ctk1p7uwMFHaogmakJRFxIWy4+fmlBc+Afo71zk3YZDXeHgIzWoxoJBhkM94eAjNUQTNaGoC4kERX78hG7Qj7ea3YZDXeHgoyC8KRzqCQcfqSGaqAlFXUgkKB6PB9988w2y2WzT+7QyvkBoD9u2+22CcAKPx9NvE7oOBx+pIbFAPTjUEw4+UqNZTfb391uaOIPKOFBVoVhXSCQo+/v7eP/99/H73/++36YIZTg3PMWmw0HFmVmN4owdzcLBx07x8OHDniwEKbFAPTjUEw4+UqMZTfb39/Huu+82nJb8JFTGgaoKxbpCIkHJZrP49ttvW5oJZRDm3FcdeRhRD0rBp12GhoZgmqa7Mu5plEqlhtPfDiLliyj2AokFnedNZxnkEgsENXBaRJxY2+iN/f3795HL5QZyHGg36MSMoxTrCokExbIsjI+PtzRmYJDm3FcVmVpUPShOJdgquVwOT548gdfrbap8qVTCs2fPMD4+Dp/P12Xr1KDViSDe9IWOxILO0alZBjnEAg4+UqC8ReT8+fMAgKdPn566X6vjQFt5UB+Ebv6dnHGUYl0hYanH48HR0VG/zRBOwG2hRgrrplB8S9Iquq5D0zSMjY01FWydhIZbKwrQu4UgucWCbtKpWQY5xAIOPlIgk8m4LSJ/+qd/CqBxq2qrL0TaXfCUOp2ccZRiXSGRoFiWhYmJiX6bIZyAy1tTSuumUHxL0irFYhGGYUDX9aZaRJrtCia0D5dY0EvedJZBLrEAGGwfKTE1NYW33noLQONY0OoLkXYWPB2kbv6dmHGUYl0hYanH48Hz58/7bYZwAi5vTSmtm0LxLUmrDA0NNd29S+gNXGIBJbjEAkEtuhkLpJt/+1CsKyQSFMuycObMmX6bIZzAeUjk0nWGwropFN+StEqpVJJB2YrBLRaoyMkuqM6DYq1YMChTtnKId9SQWKAmFOsKCUs1TUM+n++3GcIJJAA1ph9jVigFn3bxer0k53QfZCQW9I96XVCdl3ovXryo2sfv9+NnP/sZ/sW/+BdNn0fFpIZDvKOGxAI1oVhXyFgsXTrUg+LKpL2gn2NWOPw42LYtCwMqhsSC/lGvC6rTpePkWID9/X387d/+Lf7jf/yPLZ1HxXUoOMQ7akgs6D+1Xo46vQ5OPksXCgX4/f6Wjt+rlxVkEhS56QUqtDtm5Ve/+hW++93vNn2eWkGCw4M7Bx8FoVVOdkF13pieHBOQyWRaHnDcTozqxUOMxAJB+CONXo6ePXsWAHB4eFixXdO0lutRr15WkEhQNE2T2WEURH4cGtPsmJV2p1Cs1U2j0SJZKnbRaAev1ysvLBRDYoF6nKZJK2PqVJ3JUHpWqIfEgv7R6OVorRcWzkxnqr6s6FmCUigUUCgUKraVSiUUi0WYpglN0+DxeGAYBoaGhlAsFt1PwzDw1ltv4cWLF8hkMtA0DaZpwufzVZQbGhpCqVSCruvI5XKYmJjAq1ev8PTp04ZlLctCPp/HuXPncHR0hJGRkZplvV6v272kVCphZGTEXWOhUVmv14uXL1/i/PnzyGaz7vF9Pp/rey2fXrx4gfPnz+Po6AjDw8MNyzrXaXR0FMfHx+4MFs41reX/q1evMDk5iZcvX+Lbb7+F1+utW9bxqVAo4MyZM8jlcjg8PITP58Pz58/dsid9Oj4+rvK7/Nqf9MkwDPj9/orrWq7TSZ+ca+Qcv9a1P+mTs8/z58/h9/srypZKpZr335kzZ/Dy5Us8e/as4/deNpvF5OQkLl++jD/5kz9BPp/H8PCw+1ksFt2ytm1D13V88803+M1vfoMPP/wQExMTODo6wsTEBEZHR+Hz+fDtt9/CNE0MDw/jxYsXGB8fR6FQwP/+3/8b3/nOd2BZVsVDvqZpsCwLHo/H/XQoL2vbdkWZk59/8id/gu985zvufrquV13TFy9ewLIslEold3a+ZmOBs/8f/vAHPHr0yE1WbNuu+1ksFvFP//RPePnypat3vbLA6y4xf/jDH/Dy5UsMDQ01LOuUP+345Wiaht/+9rcV97nEgjePBY7fzj5Pnz4lFwucujA6Otr0b8urV69qXldd1+HxeJDL5Sp8OnldT7v3isUiXr58ieHhYXzve9/D6OhoVR09GbO+/fZb3L17F0+ePMGf/umfdjUWHB4eum+Fa8Wx8k/neKZpNoxj5THP+WymrBMfy2NnednyWFAeS3Vdh2EYVcfrVGx2jt9sHLcsC16v1/3NaVTWtm08fPhQYsEpscA0TRQKBUxOTjZ8zuxELNB1veq6jo2NAQCOj49dn86cOQO/34+xsTF4vd6mYoHX68Xo6Cj+6q/+CoVCAR6Px/09GBsbc59FnM+XL1/i7Nmz+D//5//gX/7Lf1k3Fjj3SXkCpdk9Snf/x//4H/j0008rtk1NTeE73/kOLl26VFX+0aNH7nbLsvDw4UO88847fRkcW25LL4/TbPnTyjX6vt53tbaf3NZPXfqlSSv7tKvLm2ynUFd+/etf4ze/+U3FtqmpKfy7f/fv5L57w30kFvT2OCrHaIkF3WWQ7zuqsaCWPb06jsqxAKBVV/b29vAP//APgN0j8vm8fXR0VPEvn8/b3/3ud2uWL99+dHRkA7CPjo56ZW5dW3p5nGbLn1au0ffNXP962/qpS780aWWfdnV5k+0U6kq9WFBvf7nvmt9HYkFvj6NyjJZY0F0G+b6jGgtq2dOr46gcC2ybZl3pWRcvv9/f8kwBgiAMHhILBEEAJBYIglCfvi8m8Jd/+Zctbe8HnbKl1eM0W/60co2+b+X6iyat7dOuLp3a3g/e1Ba5795sH4kFvT2OxOj6SCzo3nFU+g1SSRNAntdatacXtGtLz8agvAnPnz93B92Mj4/32xzhnxFd1IODJhx8pIZooh4cNOHgIzVEEzWhqEvfW1Cawe/347//9/8uTcGKIbqoBwdNOPhIDdFEPThowsFHaogmakJRFxItKIIgCIIgCIIg8IBEC4ogCIIgCIIgCDwgsZJ8s2xubgIAdnZ2MD8/j3A43GeLBADIZrNYXV3F4uIiQqFQv81hSSKRQDAYRCqVQiQSQTAY7LdJXUfigXpILOg/EgskFqiAxIL+o3osGJgWlGQyiXQ6jUgkgqWlJcRisX6bJPwzd+7cQTab7bcZbEmn09jb20M4HMby8jKLuiHxQE0kFvQXiQUSC1RBYkF/oRAL+pKgpFIpzMzMVG1Pp9NYX1/H5uYm1tfXW7p5nYvsHGd2drZT5rKhG7oAr7UJBAKdMVJoWadkMonp6emKcioh8UA9JBbQQGLB6UgseDMkFtBg0GIBgN6tJO+wsbFh7+7u2rVOHQqF3P/v7e3ZkUikrXNEIhF7b2+vbRs50m1dlpeX7d3d3TeyUWhPp7W1NTsej7vfBYPB7hvaJBIP1ENiAQ0kFrSOxILWkFhAg0GLBQ49H4MSiURqbj+ZvQWDQSSTSffvzc3NmhneyX5z6+vrWFlZUa4vnep0WxehM7SjUyAQULYpXeKBekgsoIHEgtdILOgeEgtoMGixwEGZQfLJZBKTk5MV2yYnJ5FKpRAKheoKcPIY4XAYoVAIm5ubTe0jNKYTugjdp5FOs7OzuHXrlrudwoBEiQfqIbGABhILah9DYkHnkFhAA+qxQJkEpV4md3Bw0NT+6XQaCwsLCAaDyGazCIfDUkk6wJvqAryuJKlUyv1bxYpAnUY6hcNh3Llzxx0sevPmzd4a1wYSD9RDYgENJBZUIrGg80gsoAH1WKBMglKPZpuggsEgDg8Pu2uM4NLqIEWZ1rE/ODpFo9H+GtIhJB6oh8QCGkgsELqNxAIaUIkFykwzHAgEqrLvg4MDmeWhz4guNBg0nQbNn0FANKHBoOk0aP4MAqIJDajrpEyCUi+TlikB+4voQoNB02nQ/BkERBMaDJpOg+bPICCa0IC6Tn1NUMqbA0/O7ODMV04l0xskRBcaDJpOg+bPICCa0GDQdBo0fwYB0YQGg6RTz8egJJNJbG9vAwBWV1cxNzfnDljb2NhALBbD3NwcdnZ2sLGx0Wvz2CK60GDQdBo0fwYB0YQGg6bToPkzCIgmNBhUnTTbtu1+GyEIgiAIgiAIggAoNAZFEARBEARBEARBEhRBEARBEARBEJRBEhRBEARBEARBEJRBEhRBEARBEARBEJRBEhRBEARBEARBEJRBEhRBEARBEARBEJRBEhRBEARBEARBEJRBEpQBIJ1OY35+HgsLC5ifn8f09DRSqVTd8olEAmfPnq1YcbSTxGIxzMzMVGxLJpM4e/Yszp49i1gs5v6bmZlBLBZz/WhkdzvMzMxgaWkJm5ubFbZMT09D0zQkEomG+6dSKfd6lR9DEFRF4kF9JB4IqpNOp7GwsICFhQXEYjEsLS1hYWEB6+vrSKVSNe/VRCIBTdMwMzODVCqFVCqFmZkZaJqG9fV1ZLPZivs8nU5XnTebzULTNPfebqaOtuKD8w9AhX1LS0vucdfX12seyykTi8WwsLBQ036HfsQWiStdwhbIEwqF7I2NDffvSCRS8fdJDg8PbQD24eFhV+zZ2Niwg8Fg1fZIJGKHQqGq7Wtra/bu7q4dDAbt5eXljtoSCoXs7e3tqu3RaLSmjfU47ZoKgipIPKiPxANBZba3t+1AIGDv7u5WbI9EIvba2ppt27a9vLxsBwKBqn0DgYBbxrZtOx6P2ycf8ZaXl20ANetVPB63A4GAHQ6HK85br46e5sPJera8vGxHIpGKY5Tbd3h4WOWDc6y9vT13297eXs3jl9Pr2CJxpTtIC8oAcPJNwM2bN3FwcFC3fCAQ6Ko9rR5/eXkZoVAIoVCoOwYJAiMkHggCPbLZLBYWFhCNRqvu/Zs3b1b8PTk52dY5zp07h0gkUvON/vb2NmZnZ5s6zvLyct3vlpaW8NFHHyEcDldsX1tbQzAYrLtfIBDA7OwsdnZ23G3O9SjfLxgMIhqNuq0xrSCxhRaSoAwAoVAIN27cQDKZBPC6okej0VP3u337NmZmZqqaFdfX17G5uYmlpSW3yTWZTGJmZgabm5tYWFjA2bNn3fMBrx+KYrEY1tfXEY/Hm7a9XtOn02SdTqfdLivz8/Puuc6ePYuZmRlks1nMzMyc2oR6mg1OUzgA95id7l4iCL1A4oHEA4EeyWQS2Wy25oN3s3W4GZaWlpDNZivqSCqVwvz8fFMvExrVrWQy6XbJqsXa2lrDY9+5cwdzc3PusbLZLBYXF6vKzc/PI51OV8Scdu3uVWyRuNI6er8NEN6cjY0Nt1JFo9GWHgh2d3exvr6OhYUFHB4e4uDgAKurqzg8PEQ4HMbZs2exvLyMcDiMVCqFdDqNjY0Nt1/n7u4uAODGjRvu/52+srVIp9OIxWLIZrM4ODio+yao/A1JMBjEwsICNjY2ALx+ANvY2HD7oi4uLr5R8Hau2bNnzwD88U2OvGURKCLxQOKBQA+n5aBeK0N58lArCWh2DNns7CzC4TDi8bhbT+LxOOLxOLa3t6vKn6yj2Wy2bv1y6vlJH5xY4fhR3rriHPv27duIRqNu60y9Y5VvazQWRbXYInGldSRBGQCCwSD29vawtLSERCKBZDKJ3d3dU9+GfPTRRwBeN3uurq4imUwiEom4DxZ37twB8DrwBQIBBAIBtzLNzc25b1kTiURF03CjChcMBt23KOl0uqWHp3LC4TBmZ2exsLCAvb29to5RzsrKCm7cuIG1tTX3bZIgUETigcQDgS5O/WpEMBisqiu3b99u+hyxWAzz8/NIpVINu10553LqaDabbThA3nn4PkkoFMLq6io2Nzdh23bFdysrKzg4OEAgEMD6+jrm5uYQiUSa9qUZu1WJLRJXWkO6eA0QzhsQ580B8PphYXp6GtPT01Uz6ZQTDAbdfupOX9hGbyfKA6jzANMqwWCwrX6kDktLS26z7JviBMTNzU3cunWrIwFSEPqJxIP2kXgg9Jrp6WkAjVsFOkU4HEYwGMTq6ipu377ddL0LBAINY4nTPauWD8FgsGYyFAgE3GQiGo1iYWEBwB9fbNQ6VqPWlVqoElskrrSGJCjE2dzcrKg04XAY4XDY3RaNRrG3t4e9vb2GDw7ZbBazs7Pu9IAbGxtNN2UGAoG2K26zAQZA1UDf7e1tRCKRtgPPybdUKysrbb9lEQQVkHgg8UCgidOCeevWra6do7yFw5kWd3t7u6VuRsFgEOl0Gh999FFVLAmHwwgEAm3Xm/IkzTlWrXEmOzs7CAaDVQPxT7O7WToZWySutI8kKMRx+kyW4wz0apZsNotgMIhQKFQRDBo9ZJT3d52fn0cymXTfaqRSqYazBjVLIBBwj7m9vY1UKuV2I1lfX0csFsPNmzeRTCabHiwXi8XcY56csSQajSKZTEqzq0AWiQcSDwSaOA/26+vrVffvyXu6Vn1qdgyKs6/zwqH8/m72GEtLSzW7oQUCAdy8eRO3b99uaz2PW7duVbS03Lx5E6urqxV2pdNpJBKJjj7kdzq2SFzpEP2e51h4M5y5w8PhsL28vOx+nkY0GrUjkYgdj8fttbU1dw2Ew8NDOxgMumsphEIhOxKJ2Nvb2zYAOxqN2oeHh3YkErEBuPO1r62t2cFg0I5EInY0GrXD4XDFvODOfOYAas7zvbu7awcCATsUCrlznjvzsjt2Osfc3t6umOM8FArVnDve+a7cjuXlZdenWus+lM/TfnK7zE8uqI7EA4kHAm22t7ftcDhsRyIRe3l52V5eXnbvZWcNDwB2PB5393HWPAmFQvbu7q69u7trh0IhG4Bbn7e3t9066dzr0WjUPcbGxoYdCATsQCBgb2xsVNRRx47l5WU7GAxWrJVSi729PbfuO/tFo9EKPxz7nDLhcNgOh8MVa544ZaPRqL22tmavra3Z0Wi0qszJ69fr2CJxpTtotn1ixJIgDBAzMzNYW1truik4FovVnApxYWEBi4uL0mdUEAgj8UAQhE4jcaU7yCxewsATj8eRzWbrVnpn8Nv29nZVH9N0Oo1UKoVUKlVzPnZBEGgh8UAQhE4jcaXzSAuKwJ5EIoFYLIaVlZWGK+QKgjD4SDwQBKHTSFxpHUlQBEEQBEEQBEFQBpnFSxAEQRAEQRAEZfj/shBEVKoFi14AAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 1000x300 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figure = plt.figure(figsize=(10, 3))\n",
    "grid = plt.GridSpec(1,3, figure=figure,wspace=0.01)\n",
    "\n",
    "axis_size=10\n",
    "\n",
    "ax1 = plt.subplot(grid[0,0])\n",
    "\n",
    "#ax2.set_yticks(ax.get_xticks())\n",
    "\n",
    "logbins = np.logspace(-2,.3,20)\n",
    "\n",
    "flux='Sflux'\n",
    "#ax.hist(np.log10(df_rfc[flux]),density=True,bins='auto',histtype='step',label='rfc catalog')\n",
    "ax1.set_xscale('log')\n",
    "\n",
    "ax1.hist((df_rfc[flux]),density=True,bins=logbins,color='gray',edgecolor='black',label='RFC')\n",
    "\n",
    "ax1.legend(loc='upper right')\n",
    "ax1.set_xlabel(r'S-band Flux [Jy]',fontsize=axis_size)\n",
    "ax1.tick_params(top=True, labeltop=False, which='minor',bottom=True, labelbottom=True)\n",
    "ax1.set_yticklabels([])\n",
    "ax1.set_ylabel('counts [normalized]',fontsize=axis_size)\n",
    "\n",
    "\n",
    "ax = plt.subplot(grid[0,1])\n",
    "\n",
    "flux_full='S-band'\n",
    "ax.set_xscale('log')\n",
    "ax.hist((df_rfc[flux]),density=True,bins=logbins,color='gray',edgecolor='black',alpha=.1,label='RFC')\n",
    "ax.hist((df[flux]),density=True,bins=logbins,color='gray',edgecolor='black',label='chime-gbo detections')\n",
    "ax.legend(loc='upper right')\n",
    "ax.set_xlabel(r'S-band Flux [Jy]',fontsize=axis_size)\n",
    "ax.set_yticklabels([])\n",
    "ax.set_yticks(ax1.get_yticks())\n",
    "ax.tick_params(top=True, labeltop=False, which='minor',bottom=True, labelbottom=True)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "ax = plt.subplot(grid[0,2])\n",
    "\n",
    "flux='chime_gbo_flux'\n",
    "ax.set_xscale('log')\n",
    "ax.hist((df[flux]),density=True,bins=logbins,color='gray',edgecolor='black',label='chime-gbo detections')\n",
    "ax.legend(loc='upper right')\n",
    "ax.set_xlabel(r'CHIME-GBO Flux [Jy]',fontsize=axis_size)\n",
    "ax.set_yticklabels([])\n",
    "ax.set_yticks(ax1.get_yticks())\n",
    "\n",
    "\n",
    "ax.tick_params(top=True, labeltop=False, which='minor',bottom=True, labelbottom=True)\n",
    "\n",
    "figure.savefig('/arc/home/shiona/calibrator_surv/figures/flux_counts.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "50d5dcaf-3a11-4e22-9b06-5b16cc264573",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2d61674b-1157-48a5-ab35-f966585962b5",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "46f4d944-793e-4be3-a068-575618d9ef79",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0, 0.5, 'chime-gbo flux [Jy]')"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2000x1000 with 8 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figure = plt.figure(figsize=(20, 10))\n",
    "grid = plt.GridSpec(2,3, figure=figure,hspace=.4)\n",
    "\n",
    "axis_size=20\n",
    "\n",
    "ax = plt.subplot(grid[0,0])\n",
    "\n",
    "flux='Sflux'\n",
    "ax.set_title(f'{flux} (compact)')\n",
    "ax.hist(np.log10(df_rfc[flux]),density=True,bins='auto',histtype='step',label='rfc catalog')\n",
    "ax.hist(np.log10(df[flux]),density=True,bins='auto',histtype='step',label='chime-gbo detections')\n",
    "ax.legend(loc='upper left')\n",
    "ax.set_xlabel(r'$\\rm{log}_{10}(Flux [Jy])$',fontsize=axis_size)\n",
    "\n",
    "ax = plt.subplot(grid[0,1])\n",
    "\n",
    "flux_full='S-band'\n",
    "ax.hist(np.array(df_rfc['interpolated_flux']),density=True,bins='auto',histtype='step',label='rfc catalog')\n",
    "ax.hist(np.array(df['interpolated_flux']),density=True,bins='auto',histtype='step',label='chime-gbo detections')\n",
    "ax.set_xlabel(r'$\\rm{extrapolated 600Mhz \\ Flux \\ [Jy]})$',fontsize=axis_size)\n",
    "\n",
    "ax = plt.subplot(grid[0,2])\n",
    "val='alpha'\n",
    "ax.hist((df_rfc[val]),density=True,bins='auto',histtype='step',label='rfc catalog')\n",
    "ax.hist((df[val]),density=True,bins='auto',histtype='step',label='chime-gbo detections')\n",
    "ax.set_xlabel(r'$\\rm{Spectal \\ Index \\ VLBA \\ S/X/K-band \\ flux}$',fontsize=axis_size)\n",
    "\n",
    "c='chime_gbo_flux' #'chime-gbo_snr_100ms'\n",
    "vmin=0\n",
    "vmax=1\n",
    "ax = plt.subplot(grid[1,0])\n",
    "\n",
    "ax.scatter(np.log10(df_rfc[flux]),np.log10(df_rfc[flux_full]),color='black',alpha=.5)\n",
    "im=ax.scatter(np.log10(df[flux]),np.log10(df[flux_full]),c=df[c],s=10,\n",
    "              cmap='Spectral_r',vmin=vmin,vmax=vmax)\n",
    "plt.colorbar(im)\n",
    "ax.set_xlabel(r'$\\rm{log}_{10}(S-band Unresolved Flux [Jy])$',fontsize=axis_size)\n",
    "ax.set_ylabel(r'$\\rm{log}_{10}(S-band Total Flux [Jy])$',fontsize=axis_size)\n",
    "\n",
    "\n",
    "\n",
    "ax = plt.subplot(grid[1,1])\n",
    "\n",
    "\n",
    "ax.scatter(np.log10(df_rfc[flux]),(df_rfc[val]),color='black',alpha=.5)\n",
    "im=ax.scatter(np.log10(df[flux]),(df[val]),c=df[c],s=10,cmap='Spectral_r',\n",
    "              vmin=vmin,vmax=vmax)\n",
    "plt.colorbar(im)\n",
    "ax.set_xlabel(r'$\\rm{log}_{10}(S-band Unresolved Flux [Jy])$',fontsize=axis_size)\n",
    "#ax.set_ylabel(r'$\\rm{log}_{10}(S-band Total Flux [Jy])$',fontsize=axis_size)\n",
    "ax.set_ylabel(r'$\\rm{Spectal \\ Index}$',fontsize=axis_size)\n",
    "\n",
    "\n",
    "ax = plt.subplot(grid[1,2])\n",
    "ax.scatter(df['interpolated_flux'],(df[c]),color='red',alpha=.5)\n",
    "ax.set_xlabel(r'Extrapolated Flux [Jy])',fontsize=axis_size)\n",
    "#ax.set_ylabel(r'$\\rm{log}_{10}(S-band Total Flux [Jy])$',fontsize=axis_size)\n",
    "ax.set_ylabel(r'chime-gbo flux [Jy]',fontsize=axis_size)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2d9263ab-b70a-4fda-be1f-c41175f93a4e",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.19"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> plot_scripts/phase_space.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "6bdd2a19-582b-4f6a-ad7e-8d2abffbb440",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "import scipy\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.constants import c\n",
    "\n",
    "\n",
    "k_dm = 1344.54095924  # Mhz/Tecu\n",
    "seconds_to_microsecond = 1e6\n",
    "\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "MPLSTYLE = '/arc/home/shiona/paper_sty.mplstyle'\n",
    "plt.style.use(MPLSTYLE)\n",
    "\n",
    "journal_textwidths = {'prd': 6.50127,\n",
    "                      'none': 8.5,\n",
    "                      'kaobook':6.5, # just a guess\n",
    "                      'apj':6.0,\n",
    "                      'aj': 6.0\n",
    "                      } # Latex's \\textwidth in inches\n",
    "\n",
    "def figsize(fraction_of_textwidth = 0.45,height_per_width  = 1 / 1.61803399,journal = 'prd'):\n",
    "    \"\"\"When making your figure, decide its aspect ratio and your journal and its width as a fraction of the \\textwidth of the journal. Then use matplotlib.pyplot.Figure(figsize = ...) to specify the right size\"\"\"\n",
    "    textwidth = journal_textwidths[journal]\n",
    "    width_in = textwidth * fraction_of_textwidth\n",
    "    height_in = height_per_width * width_in\n",
    "    return (width_in, height_in)\n",
    "\n",
    "plt.rcParams[\"figure.figsize\"] = figsize( 2 / 1.61803399,journal = 'apj')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "2065ddca-8baf-40ed-b096-c1401636fdec",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "#LBCS: longest baseline at 1890 km https://arxiv.org/pdf/2108.07284\n",
    "LBCS,WFCS,chime={},{},{}\n",
    "LBCS['baseline']=1890 #km\n",
    "LBCS['freq']=144 #MHz\n",
    "LBCS['name']='LBCS'\n",
    "\n",
    "chime['baseline']=3300 #km\n",
    "chime['freq']=600 #MHz\n",
    "chime['name']='chime'\n",
    "\n",
    "WFCS['baseline']=5000 #km not sure... https://iopscience.iop.org/article/10.3847/1538-3881/abc4e1/pdf\n",
    "WFCS['freq']=4.3*10**3 #MHz\n",
    "WFCS['name']='WFCS'\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "76657aee-3f26-453f-ba24-42e9a20fd807",
   "metadata": {},
   "source": [
    "## These need to be double checked, probably wrong"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "id": "7511e36a-1afd-42e6-9fb7-574cf0e9a3d7",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "#LBCS: longest baseline at 1890 km https://arxiv.org/pdf/2108.07284\n",
    "LBCS,WFCS,chime={},{},{}\n",
    "LBCS['baseline_high']=4 #km\n",
    "LBCS['baseline_low']=1890 #km\n",
    "LBCS['freq_high']=190 #MHz\n",
    "LBCS['freq']=144 #MHz\n",
    "LBCS['freq_low']=110 #MHz\n",
    "LBCS['name']='LBCS'\n",
    "LBCS['color']='darkblue'\n",
    "LBCS['text_description']='100 mJy'\n",
    "LBCS['text_description2']=r'$\\delta >$0º'\n",
    "LBCS['text_description3']='7500 square degrees'\n",
    "\n",
    "\n",
    "chime['baseline_high']=3300 #km\n",
    "chime['baseline_low']=66 #km\n",
    "chime['freq_high']=800 #MHz\n",
    "chime['freq']=600 #MHz\n",
    "chime['freq_low']=400 #MHz\n",
    "chime['name']='chime'\n",
    "chime['color']='darkred'\n",
    "chime['text_description']='500 mJy'\n",
    "chime['text_description2']=r'$\\delta >$-10º' #13,154 times beam size (pi*(1/60)**2) degrees=11.479030490366705º?\n",
    "chime['text_description3']='94 square degrees' #13,154 times beam size (pi*(1/60)**2) degrees=11.479030490366705º?\n",
    "\n",
    "\n",
    "WFCS['baseline_high']=5000 #km\n",
    "WFCS['baseline_low']= 1000 #km\n",
    "WFCS['freq_high']=2.4*10**3#MHz\n",
    "WFCS['freq']=2.3*10**3 #MHz\n",
    "WFCS['freq_low']=2.2*10**3 #MHz\n",
    "WFCS['name']='WFCS'\n",
    "WFCS['color']='gray'\n",
    "WFCS['text_description']='150 mJy'\n",
    "WFCS['text_description2']=r'$\\delta >$-45º' #13,154 times beam size (np.pi*(1/60)**2) degrees=11.479030490366705º?\n",
    "WFCS['text_description3']='11 square degrees' #13,154 times beam size (np.pi*(1/60)**2) degrees=11.479030490366705º?\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "id": "ff44dee1-dfac-400b-a827-3af2bba10cb3",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "445"
      ]
     },
     "execution_count": 69,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from glob import glob\n",
    "len(glob('/arc/projects/chime_frb/vlbi/revrfi_test2/*/*/*/369926569/calibrator_visibilities/*'))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "id": "8fa1ff74-f54a-442a-89f3-ada2fcc2a39b",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([1.e+00, 1.e+01, 1.e+02, 1.e+03, 1.e+04, 1.e+05])"
      ]
     },
     "execution_count": 70,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "frequency"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "id": "d2fc32a2-077d-4d78-81ed-4ce5e4738ed8",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_721/4110596586.py:61: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax.set_xticklabels([''])\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x500 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "fontsize=15\n",
    "fontsize2=fontsize-3\n",
    "figure = plt.figure(figsize=(5, 5))\n",
    "grid = plt.GridSpec(1,1, figure=figure,hspace=.1)\n",
    "\n",
    "axis_size=20\n",
    "\n",
    "ax = plt.subplot(grid[0,0])\n",
    "#ax1 = plt.subplot(grid[1,0])\n",
    "\n",
    "catalogs=[LBCS,chime,WFCS]\n",
    "for catalog in catalogs:\n",
    "    catalog['lambda_low']=(c*1e-6/catalog['freq_high']) #m\n",
    "    catalog['lambda_high']=(c*1e-6/catalog['freq_low'])\n",
    "    conversion=180*3600/(np.pi)\n",
    "    \n",
    "    catalog['megalambda_high']=1/(catalog['baseline_high']*10**3/catalog['lambda_low'])*conversion\n",
    "    catalog['megalambda_low']=1/(catalog['baseline_low']*10**3/catalog['lambda_high'])*conversion\n",
    "\n",
    "    x_vals=[catalog['megalambda_high'],catalog['megalambda_low']]\n",
    "    y_vals=[catalog['freq_high'],catalog['freq_low']]\n",
    "    left=np.min(x_vals)\n",
    "    right=np.max(x_vals)\n",
    "    bottom=np.min(y_vals)\n",
    "    width=np.abs(x_vals[0]-x_vals[1])\n",
    "    height=np.abs(y_vals[0]-y_vals[1])\n",
    "    alpha=0\n",
    "    \n",
    "    ax.scatter(x_vals[0],y_vals[0],color=catalog['color'],alpha=alpha)\n",
    "    ax.scatter(x_vals[0],y_vals[1],color=catalog['color'],alpha=alpha)\n",
    "    ax.scatter(x_vals[1],y_vals[0],color=catalog['color'],alpha=alpha)\n",
    "    ax.scatter(x_vals[1],y_vals[1],color=catalog['color'],alpha=alpha)\n",
    "    \n",
    "    rect0=plt.Rectangle(xy=(left,bottom), width=width, height=height, fill=False,alpha=1,edgecolor='black')\n",
    "    rect1=plt.Rectangle(xy=(left,bottom), width=width, height=height, facecolor=catalog['color'],label=catalog['name'],alpha=.5,edgecolor='black')\n",
    "\n",
    "    r=catalog['text_description']\n",
    "    center_x=10**np.mean(np.log10(x_vals))\n",
    "    center_y=10**np.mean(np.log10(y_vals))\n",
    "    if catalog['name']=='WFCS':\n",
    "        center_y=max(y_vals)+max(y_vals)*.05\n",
    "    ax.annotate(r, (center_x,center_y), color='black', weight='bold', \n",
    "                fontsize=fontsize2, ha='center', va='center')\n",
    "    \n",
    "    r=catalog['text_description2']\n",
    "    center_y=center_y-.25*(10**np.max(np.log10(y_vals))-10**np.min(np.log10(y_vals)))\n",
    "    if catalog['name']=='WFCS':\n",
    "        center_y=center_y-2.5*(10**np.max(np.log10(y_vals))-10**np.min(np.log10(y_vals)))\n",
    "    ax.annotate(r, (center_x,center_y), color='black', weight='bold', \n",
    "                fontsize=fontsize2, ha='center', va='center')\n",
    "    \n",
    "    ax.add_patch(rect0)\n",
    "    ax.add_patch(rect1)\n",
    "    \n",
    "    \n",
    "#ax.set_xlim(0,2)\n",
    "ax.legend()\n",
    "\n",
    "#ax.set_xlabel(r'$\\frac{\\lambda}{b} \\rm{[arcseconds]}$',fontsize=fontsize)\n",
    "ax.set_xticklabels([''])\n",
    "ax.set_ylabel(r'$\\nu \\rm{[Mhz]}$',fontsize=fontsize)\n",
    "ax.set_yscale('log')\n",
    "ax.set_xscale('log')\n",
    "\n",
    "\n",
    "frequency=ax.get_yticks()\n",
    "\n",
    "ax2 = ax.twinx()\n",
    "ax3 = ax.twiny()\n",
    "ax2.set_yscale('log')\n",
    "ylim=ax.get_ylim()\n",
    "ax2.set_ylim(ylim)\n",
    "\n",
    "ax3.set_xscale('log')\n",
    "xlim=ax.get_xlim()\n",
    "ax3.set_xlim(xlim)\n",
    "ax3.set_xticklabels('')\n",
    "\n",
    "\n",
    "# Match the ticks on the right y-axis with \\(\\lambda^2\\)\n",
    "#ticks=np.array([10**2,10**3])\n",
    "#ax2.set_yticks(ticks)\n",
    "#ax2.set_yticklabels((3*10**8/(ticks*10**6))**2)\n",
    "ax2.set_yticklabels('')\n",
    "ax.set_xlabel(r'$\\frac{\\lambda}{b} \\rm{[arcseconds]}$',fontsize=fontsize)\n",
    "\n",
    "#ax2.set_ylabel(r'$\\lambda^2 [m]$',fontsize=fontsize)\n",
    "\n",
    "figure.savefig('/arc/home/shiona/calibrator_surv/figures/garbage_phase_space.pdf',bbox_inches='tight')\n",
    "#plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "id": "da915e57-00d7-4450-8744-68481139bb85",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([9.e+02, 9.e+00, 9.e-02])"
      ]
     },
     "execution_count": 50,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ax2.get_yticks(minor=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "ffa269f2-e777-47ec-af39-19135b099620",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1000.0"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "1/(10**3*10**-6)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "9808b03a-1700-471b-b82c-573dd6168f1b",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_721/322239727.py:52: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax.set_xticklabels([''])\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x1000 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "fontsize=15\n",
    "fontsize2=fontsize-3\n",
    "figure = plt.figure(figsize=(5, 10))\n",
    "grid = plt.GridSpec(2,1, figure=figure,hspace=.1)\n",
    "\n",
    "axis_size=20\n",
    "\n",
    "ax = plt.subplot(grid[0,0])\n",
    "ax1 = plt.subplot(grid[1,0])\n",
    "\n",
    "catalogs=[LBCS,chime,WFCS]\n",
    "for catalog in catalogs:\n",
    "    catalog['lambda_low']=(c*1e-6/catalog['freq_high']) #m\n",
    "    catalog['lambda_high']=(c*1e-6/catalog['freq_low'])\n",
    "    conversion=180*3600/(np.pi)\n",
    "    \n",
    "    catalog['megalambda_high']=1/(catalog['baseline_high']*10**3/catalog['lambda_low'])*conversion\n",
    "    catalog['megalambda_low']=1/(catalog['baseline_low']*10**3/catalog['lambda_high'])*conversion\n",
    "\n",
    "    x_vals=[catalog['megalambda_high'],catalog['megalambda_low']]\n",
    "    y_vals=[catalog['freq_high'],catalog['freq_low']]\n",
    "    left=np.min(x_vals)\n",
    "    right=np.max(x_vals)\n",
    "    bottom=np.min(y_vals)\n",
    "    width=np.abs(x_vals[0]-x_vals[1])\n",
    "    height=np.abs(y_vals[0]-y_vals[1])\n",
    "    alpha=0\n",
    "    \n",
    "    ax.scatter(x_vals[0],y_vals[0],color=catalog['color'],alpha=alpha)\n",
    "    ax.scatter(x_vals[0],y_vals[1],color=catalog['color'],alpha=alpha)\n",
    "    ax.scatter(x_vals[1],y_vals[0],color=catalog['color'],alpha=alpha)\n",
    "    ax.scatter(x_vals[1],y_vals[1],color=catalog['color'],alpha=alpha)\n",
    "    \n",
    "    rect0=plt.Rectangle(xy=(left,bottom), width=width, height=height, fill=False,alpha=1,edgecolor='black')\n",
    "    rect1=plt.Rectangle(xy=(left,bottom), width=width, height=height, facecolor=catalog['color'],label=catalog['name'],alpha=.5,edgecolor='black')\n",
    "\n",
    "    r=catalog['text_description']\n",
    "    center_x=10**np.mean(np.log10(x_vals))\n",
    "    center_y=10**np.mean(np.log10(y_vals))\n",
    "    if catalog['name']=='WFCS':\n",
    "        center_y=max(y_vals)+max(y_vals)*.05\n",
    "    ax.annotate(r, (center_x,center_y), color='black', weight='bold', \n",
    "                fontsize=fontsize2, ha='center', va='center')\n",
    "    ax.add_patch(rect0)\n",
    "    ax.add_patch(rect1)\n",
    "\n",
    "#ax.set_xlim(0,2)\n",
    "ax.legend()\n",
    "\n",
    "#ax.set_xlabel(r'$\\frac{\\lambda}{b} \\rm{[arcseconds]}$',fontsize=fontsize)\n",
    "ax.set_xticklabels([''])\n",
    "ax.set_ylabel(r'$\\nu \\rm{[Mhz]}$',fontsize=fontsize)\n",
    "ax.set_yscale('log')\n",
    "ax.set_xscale('log')\n",
    "\n",
    "\n",
    "\n",
    "ax=ax1\n",
    "catalogs=[LBCS,chime,WFCS]\n",
    "for catalog in catalogs:\n",
    "    x_vals=[catalog['megalambda_high'],catalog['megalambda_low']]\n",
    "    y_vals=[catalog['lambda_high']**2,catalog['lambda_low']**2]\n",
    "    left=np.min(x_vals)\n",
    "    right=np.max(x_vals)\n",
    "    bottom=np.min(y_vals)\n",
    "    width=np.abs(x_vals[0]-x_vals[1])\n",
    "    height=np.abs(y_vals[0]-y_vals[1])\n",
    "    alpha=0\n",
    "    ax1.scatter(x_vals[0],y_vals[0],color=catalog['color'],alpha=alpha)\n",
    "    ax1.scatter(x_vals[0],y_vals[1],color=catalog['color'],alpha=alpha)\n",
    "    ax1.scatter(x_vals[1],y_vals[0],color=catalog['color'],alpha=alpha)\n",
    "    ax1.scatter(x_vals[1],y_vals[1],color=catalog['color'],alpha=alpha)\n",
    "    \n",
    "    rect0=plt.Rectangle(xy=(left,bottom), width=width, height=height, fill=False,alpha=1,edgecolor='black')\n",
    "    rect1=plt.Rectangle(xy=(left,bottom), width=width, height=height, facecolor=catalog['color'],label=catalog['name'],alpha=.5,edgecolor='black')\n",
    "\n",
    "    r=catalog['text_description2']\n",
    "    center_x=10**np.mean(np.log10(x_vals))\n",
    "    center_y=10**np.mean(np.log10(y_vals))\n",
    "    if catalog['name']=='WFCS':\n",
    "        center_y=max(y_vals)+max(y_vals)*.1\n",
    "        center_x=max(x_vals)+max(x_vals)*.05\n",
    "    ax1.annotate(r, (center_x,center_y), color='black', weight='bold', \n",
    "                fontsize=fontsize2, ha='center', va='center')\n",
    "    ax1.add_patch(rect0)\n",
    "    ax1.add_patch(rect1)\n",
    "    \n",
    "\n",
    "ax.set_xlabel(r'$\\frac{\\lambda}{b} \\rm{[arcseconds]}$',fontsize=fontsize)\n",
    "ax.set_ylabel(r'$\\lambda^2 \\rm{[m]}$',fontsize=fontsize)\n",
    "ax.set_yscale('log')\n",
    "ax.set_xscale('log')\n",
    "\n",
    "figure.savefig('/arc/home/shiona/calibrator_surv/figures/garbage_phase_space.pdf',bbox_inches='tight')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d08266e2-4d85-4e81-9398-9afdf4cd196e",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.19"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

